Closed forms for the line-of-sight and aperture velocity dispersions of the isotropic NFW halo

Analytical dynamical models give physical insight and serve as exact benchmarks for numerical modelling. The Navarro-Frenk-White (NFW) profile is the most widely used model for dark matter haloes, and many of its properties, including the radial velocity dispersion and the lensing properties, have long been known in closed form. Its line-of-sight velocity dispersion $\sigma_{\rm los}(R)$ and aperture velocity dispersion $\sigma_{\rm ap}(R)$ have not: even for an isotropic velocity distribution and a tracer that follows the mass, they are evaluated numerically or replaced by fits. We evaluate both projections in closed form. We reduce the projections to single moments, apply Hermite's reduction to their integrands and evaluate the two remaining integrals with polylogarithm identities. An independent quadrature from the Jeans equation checks the results. Both dispersions are elementary functions of $R/r_s$ plus the same two non-elementary functions, $T_1$ and $T_2$. On either side of $R=r_s$, $T_1$ is written with Clausen's function or its hyperbolic counterpart, and $T_2$ with the inverse tangent integral. At $R=r_s$, $\sigma_{\rm los}^2=(49/2-3\pi/4-15\mathcal{C}-12\ln2)4\pi G\rho_sr_s^2$, with $\mathcal{C}$ Catalan's constant. We give the small- and large-radius behaviour. The line-of-sight dispersion has its maximum at $R=0.510049 r_s$, and the ratio of the aperture dispersion within the virial radius to the virial velocity has its minimum 0.6154253 at concentration $c=3.23357$. The independent quadrature agrees with the closed forms to $2\times10^{-31}$ at 43 radii with $10^{-5}\le R/r_s\le10^4$. The closed forms are exact reference solutions for numerical projections and give exact limits and derivatives. The combination of classical techniques used here is systematic, and it should extend to stellar tracers in NFW haloes, whose projected dispersions are what observations measure.

==> anc/README.txt <==
Ancillary files for "Closed forms for the line-of-sight and aperture velocity dispersions of the isotropic NFW
halo" (A. Andrianov, M. Baes). Section, equation, table and figure numbers refer to that paper.

Verification and figure scripts for the paper, with the data files they read and the outputs they produce.

Notation
  The paper uses units r_s = rho_s = G = 1 and the symbols r, R, M(r), Sigma(R), M_p(R), Cl2(z), Clh2(z), Ti2(z).
  The scripts v01-v13 and nfw_closed.py keep the symbols of an earlier version of the paper:
    X = R/r_s, x = r/r_s, m(x) = M/(4 pi), f(X) = Sigma/2, h(X) = M_p/(4 pi), S(t) = Clh2(2t),
    sigma^2 in units of 4 pi G rho_s r_s^2 (the paper's sigma^2/(4 pi)).
  v14 is written in the notation of the paper and ties the two together.

Requirements
  Python 3.10 or later with mpmath 1.3, SymPy 1.14, NumPy (2.x), SciPy (1.17) and Matplotlib (3.10).
  Set OPENBLAS_NUM_THREADS=1 (and MPLBACKEND=Agg for the figure scripts). Run every command from this directory.

Modules
  nfw_closed.py   reference implementation of the closed forms (F, f, h, T1, T2, J1, J3, sigma_los^2,
                  sigma_ap^2) in mpmath at any precision; imported by v08-v12, v14 and the figure scripts
  logcanon.py     exact zero test for sums of rational functions times products of logarithms (used by v01, v03,
                  v09)

Scripts (command -> output; reference outputs are in expected/; timing lines will differ)
  python -u v01_T1_T2_proofs.py      > v01_T1_T2_proofs.out       Sect. 3, App. A: exact checks of the substitution,
                                                                   antiderivative and dilogarithm identities; 50-digit
                                                                   checks of T1, T2 at 10 radii           (~5 s)
  python -u v03_J1_J3_xspace.py      > v03_J1_J3_xspace.out       Eqs. 17-18: Hermite reduction (Table B.1) verified
                                                                   exactly; comparison with the u-space elementary part
                                                                   in data/u_space_elementary_part.json; 40-digit
                                                                   quadrature at 10 radii                 (~8 s)
  python -u v04_nfw_limits_values.py > v04_nfw_limits_values.out  Sect. 4.1 and App. D: values at R = 1, centre and
                                                                   large-R integrals, eta(c) minimum, sigma_los
                                                                   maximum                                (~7 s)
  python -u v08_definition_check.py --part k --nparts 8           (k = 0..7, run in parallel)
  python -u v08_definition_check.py --merge > v08_definition_check.out
                                                                   definition-based route (Jeans pressure by quadrature,
                                                                   line-of-sight and cylinder integration) at 43 radii,
                                                                   30 digits; about 80 CPU-minutes in total. Writes
                                                                   v08_part*.csv and v08_definition_check.csv; the merged
                                                                   result is shipped as data/v08_definition_check.csv
  python -u v09_hand_steps.py        > v09_hand_steps.out         line-by-line checks of Appendices A-D  (~3 s)
  python -u v10_applications.py      > v10_applications.out       Tables 1 and 2; crossings of the MM07 fit error
                                                                   (0.12%, 5%) for 1 <= c <= 2000          (~45 s)
  python -u v11_float64.py           > v11_float64.out            double-precision errors of J1 and sigma_los^2,
                                                                   closed form and SciPy quadrature        (~2 s)
  python -u v12_small_x_and_basis.py > v12_small_x_and_basis.out  small-R expansion of J1 to order R^2 (Eq. D.2) from
                                                                   Eq. 17 (SymPy); a PSLQ search at R = 3/5, 160
                                                                   digits, which the paper no longer quotes  (~2 s)
  python -u v13_symmetric_forms.py   > v13_symmetric_forms.out    the two branches of T1 and T2 (Eqs. 15-16): integral
                                                                   form of Clh2, d(R T2)/dR = F, the Ti2 forms and a
                                                                   single T2 formula against quadrature, 50 digits
                                                                                                           (~3 s)
  python -u v14_printed_forms.py     > v14_printed_forms.out      the formulas of Sects. 2-6 and Apps. C-D coded as
                                                                   printed, in the notation of the paper: Cl2, Clh2,
                                                                   Ti2 from their integrals (Eqs. 11-14); T1, T2,
                                                                   Sigma, M_p, J1, J3 against quadrature of their
                                                                   definitions; sigma_los^2 from the Jeans equation;
                                                                   values at R = 1; accuracy of Eqs. 20-21; eta(c);
                                                                   agreement with nfw_closed.py, 40 digits (~15 s)
  python -u fig_profiles.py                                       figures/fig_profiles.pdf and .csv (Fig. 2)
  python -u fig_validation.py                                      figures/fig_validation.pdf and .csv (Fig. 1);
                                                                   reads v08_definition_check.csv if present, otherwise
                                                                   data/v08_definition_check.csv

Data
  data/u_space_elementary_part.json  elementary part E(a) and residues c1, c2 of J1 and J3 obtained by partial
                                     fractions in the variable u of App. A.1 (valid for R < 1), as SymPy srepr strings;
                                     read by v03 (section H5) and evaluated with SymPy
  data/v08_definition_check.csv      merged output of v08 (columns: X, J1 by definition and closed form, aperture
                                     numerator K by definition and closed form, relative differences of J1, K, f, h,
                                     sigma_los^2, sigma_ap^2, seconds per radius)

Expected results (see expected/*.out)
  v01: all exact checks True/0; T1, T2 against their integrals <= 1.2e-49.
  v03: every identity True; coefficient match True; u-space comparison identically zero; worst 2.3e-32 (J1).
  v04: J1(1) = 49/6 - pi/4 - 5C - 4 ln 2 (C = Catalan); eta minimum 0.61542532466637 at c = 3.23357476264369;
       sigma_los maximum at R = 0.510048783501 r_s.
  v08: worst relative difference 1.6e-31 (J1), 1.9e-31 (aperture numerator) over 43 radii from 1e-5 to 1e4.
  v09: exact checks True/0; numerical residuals <= 3.4e-49.
  v10: MM07 fit error crosses 0.12% at c = 5.681, 41.55, 84.49, 251.3, 687.2, 955.1 and 5% at c = 0.9072.
  v11: closed form J1 relative error 8e-15 ... 1.3e-12 for 0.01 <= R <= 3 with the series for Sigma near R = 1,
       8.9e-11 at R = 10, 1.9e-6 at R = 100; quadrature 1e-17 ... 6e-14.
  v12: R^2 coefficient of J1 = (5/6) ln(2/R) + pi^2/3 - 131/36.
  v13: ALL PASS; largest difference 1.7e-49 (T1 at R = 0.999), all others below 1.1e-50.
  v14: ALL CHECKS PASSED; printed formulas against their definitions <= 1.1e-39 for T1, T2, <= 2.2e-27 for J1, J3
       (the largest at R = 1000, where terms of order R^3 cancel); Eq. 20 is accurate to 0.19% (line of sight) and
       0.10% (aperture) at R = 0.01.

The scripts are also available from the author (artem.andrianov@evomath.ai).


==> anc/data/u_space_elementary_part.json <==
{
 "J1": {
  "c1": "Mul(Integer(-1), Integer(2), Pow(Add(Pow(Symbol('a', positive=True), Integer(2)), Integer(1)), Integer(-2)), Add(Pow(Symbol('a', positive=True), Integer(4)), Mul(Integer(-1), Integer(4), Pow(Symbol('a', positive=True), Integer(2))), Integer(1)))",
  "c2": "Mul(Rational(1, 2), Pow(Add(Pow(Symbol('a', positive=True), Integer(2)), Integer(1)), Integer(-2)), Add(Pow(Symbol('a', positive=True), Integer(4)), Mul(Integer(-1), Integer(22), Pow(Symbol('a', positive=True), Integer(2))), Integer(1)))",
  "E": "Mul(Rational(1, 2), Pow(Add(Pow(Symbol('a', positive=True), Integer(4)), Integer(-1)), Integer(-1)), Add(Mul(Add(Pow(Symbol('a', positive=True), Integer(4)), Integer(-1)), Add(Mul(Integer(5), Pow(Symbol('a', positive=True), Integer(8))), Mul(Integer(-1), Integer(6), pi, Pow(Symbol('a', positive=True), Integer(7))), Mul(Integer(-1), Integer(14), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(18), pi, Pow(Symbol('a', positive=True), Integer(5))), Mul(Integer(-1), Integer(18), pi, Pow(Symbol('a', positive=True), Integer(3))), Mul(Integer(14), Pow(Symbol('a', positive=True), Integer(2))), Mul(Integer(6), pi, Symbol('a', positive=True)), Mul(Integer(-1), log(Pow(Symbol('a', positive=True), Add(Mul(Integer(2), Pow(Symbol('a', positive=True), Integer(8))), Mul(Integer(-1), Integer(28), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(36), Pow(Symbol('a', positive=True), Integer(4))), Mul(Integer(-1), Integer(28), Pow(Symbol('a', positive=True), Integer(2))), Integer(2))))), Integer(-5))), Mul(Add(Pow(Symbol('a', positive=True), Integer(8)), Mul(Integer(-1), Integer(2), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(2), Pow(Symbol('a', positive=True), Integer(2))), Integer(-1)), Add(Pow(Symbol('a', positive=True), Integer(4)), Mul(Integer(5), pi, Pow(Symbol('a', positive=True), Integer(3))), Mul(Integer(-1), Integer(5), pi, Symbol('a', positive=True)), Mul(Integer(-1), log(Mul(Pow(Symbol('a', positive=True), Add(Mul(Integer(-1), Integer(13), Pow(Symbol('a', positive=True), Integer(4))), Mul(Integer(6), Pow(Symbol('a', positive=True), Integer(2))), Integer(-1))), Pow(Add(Symbol('a', positive=True), Integer(1)), Add(Mul(Integer(12), Pow(Symbol('a', positive=True), Integer(4))), Integer(-12)))))), Integer(-1))), log(Pow(Mul(Pow(Add(Pow(Symbol('a', positive=True), Integer(2)), Integer(1)), Integer(-1)), Add(Pow(Symbol('a', positive=True), Integer(2)), Mul(Integer(2), Symbol('a', positive=True)), Integer(1))), Mul(Integer(6), Add(Pow(Symbol('a', positive=True), Integer(4)), Integer(-1)), Add(Pow(Symbol('a', positive=True), Integer(8)), Mul(Integer(-1), Integer(2), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(2), Pow(Symbol('a', positive=True), Integer(2))), Integer(-1)))))), Pow(Add(Pow(Symbol('a', positive=True), Integer(8)), Mul(Integer(-1), Integer(2), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(2), Pow(Symbol('a', positive=True), Integer(2))), Integer(-1)), Integer(-1)))"
 },
 "J3": {
  "c1": "Mul(Integer(12), Pow(Symbol('a', positive=True), Integer(2)), Pow(Add(Symbol('a', positive=True), Integer(-1)), Integer(2)), Pow(Add(Symbol('a', positive=True), Integer(1)), Integer(2)), Pow(Add(Pow(Symbol('a', positive=True), Integer(2)), Integer(1)), Integer(-4)))",
  "c2": "Mul(Integer(-1), Integer(6), Pow(Symbol('a', positive=True), Integer(2)), Pow(Add(Pow(Symbol('a', positive=True), Integer(2)), Integer(1)), Integer(-4)), Add(Pow(Symbol('a', positive=True), Integer(2)), Mul(Integer(-1), Integer(2), Symbol('a', positive=True)), Integer(-1)), Add(Pow(Symbol('a', positive=True), Integer(2)), Mul(Integer(2), Symbol('a', positive=True)), Integer(-1)))",
  "E": "Mul(Rational(1, 2), Pow(Add(Pow(Symbol('a', positive=True), Integer(8)), Mul(Integer(2), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(-1), Integer(2), Pow(Symbol('a', positive=True), Integer(2))), Integer(-1)), Integer(-1)), Add(Pow(Symbol('a', positive=True), Integer(8)), Mul(Integer(-1), Integer(26), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(4), pi, Pow(Symbol('a', positive=True), Integer(5))), Mul(Integer(-1), Integer(4), pi, Pow(Symbol('a', positive=True), Integer(3))), Mul(Integer(26), Pow(Symbol('a', positive=True), Integer(2))), log(Mul(Pow(Symbol('a', positive=True), Add(Mul(Integer(4), Pow(Symbol('a', positive=True), Integer(8))), Mul(Integer(-1), Integer(28), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(-1), Integer(36), Pow(Symbol('a', positive=True), Integer(4))), Mul(Integer(12), Pow(Symbol('a', positive=True), Integer(2))))), Pow(Add(Symbol('a', positive=True), Integer(1)), Add(Mul(Integer(-1), Integer(4), Pow(Symbol('a', positive=True), Integer(8))), Mul(Integer(40), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(-1), Integer(40), Pow(Symbol('a', positive=True), Integer(2))), Integer(4))), Pow(Add(Pow(Symbol('a', positive=True), Integer(2)), Integer(1)), Add(Mul(Integer(-1), Integer(2), Pow(Symbol('a', positive=True), Integer(8))), Mul(Integer(20), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(-1), Integer(20), Pow(Symbol('a', positive=True), Integer(2))), Integer(2))), Pow(Add(Pow(Symbol('a', positive=True), Integer(2)), Mul(Integer(2), Symbol('a', positive=True)), Integer(1)), Add(Mul(Integer(2), Pow(Symbol('a', positive=True), Integer(8))), Mul(Integer(-1), Integer(20), Pow(Symbol('a', positive=True), Integer(6))), Mul(Integer(20), Pow(Symbol('a', positive=True), Integer(2))), Integer(-2))))), Integer(-1)))"
 }
}

==> anc/data/v08_definition_check.csv <==
X,J1_def,J1_closed,rel_J1,K_def,K_closed,rel_K,rel_f,rel_h,sigma_los2_def,sigma_los2_closed,rel_sigma_los2,sigma_ap2_def,sigma_ap2_closed,rel_sigma_ap2,seconds
1.0e-5,0.21012401330418379760392088022582,0.2101240133041837976039208802258,1.21e-31,1.0506331540867156661721311027164e-11,1.0506331540867156661721311027163e-11,9.13e-32,8.35e-33,6.18e-33,0.01875090586317140417479244,0.01875090586317140417479244,1.64e-31,0.01795022439758480478925178,0.01795022439758480478925178,1.72e-31,112.4
0.001,0.2093524532101751887142443920664,0.20935245321017518871424439206642,5.84e-32,0.00000010480568211438618712056435454841,0.00000010480568211438618712056435454842,8.97e-32,5.49e-33,3.93e-32,0.03171568320177469488489904,0.03171568320177469488489904,1.94e-31,0.02951895340901340984881736,0.02951895340901340984881736,0.0,112.5
0.00146779926762,0.20899126491330739431470137046493,0.20899126491330739431470137046493,2.05e-32,0.00000022553662447797854457538977788674,0.00000022553662447797854457538977788677,1.19e-31,3.88e-32,9.75e-32,0.03361523615802659421638872,0.03361523615802659421638872,1.83e-31,0.03116942257200334054340631,0.03116942257200334054340631,1.98e-31,112.5
0.00215443469003,0.20846458877468070190322226506699,0.20846458877468070190322226506698,6.45e-32,0.00000048508478151354725944041498568818,0.00000048508478151354725944041498568813,8.93e-32,1.02e-32,6.87e-32,0.03573628100910213581298314,0.03573628100910213581298314,0.0,0.03300231045640745852311154,0.03300231045640745852311154,0.0,113.7
0.00316227766017,0.20769847622793556946768418046363,0.20769847622793556946768418046364,1.02e-32,0.0000010425113584220103963018920393588,0.0000010425113584220103963018920393589,6.83e-32,1.07e-31,8.88e-33,0.03811195090889557890634675,0.03811195090889557890634675,1.62e-31,0.03504443700780670868524531,0.03504443700780670868524531,0.0,112.1
0.00464158883361,0.20658775738240652021705128502135,0.20658775738240652021705128502136,2.04e-32,0.0000022379672201872001963267206518051,0.0000022379672201872001963267206518053,1.13e-31,7.66e-32,2.67e-32,0.04077914578429283546984996,0.04077914578429283546984996,0.0,0.03732607343675159058467785,0.03732607343675159058467785,0.0,110.7
0.00681292069058,0.20498460155698366909910822790979,0.20498460155698366909910822790977,6.62e-32,0.0000047964150257251942668047605073751,0.0000047964150257251942668047605073745,1.24e-31,1.13e-31,2.27e-33,0.0437774993409747986195041,0.0437774993409747986195041,1.41e-31,0.03988053400675403548382374,0.03988053400675403548382374,1.55e-31,109.2
0.01,0.20268454488990156148000740189067,0.20268454488990156148000740189067,1.28e-32,0.000010255480989340657036640321066045,0.000010255480989340657036640321066044,1.41e-31,2.26e-32,3.14e-32,0.04714704545889017134961029,0.04714704545889017134961029,0.0,0.0427430050837987604544661,0.0427430050837987604544661,1.44e-31,107.9
0.0146779926762,0.19941109627860406213138255981439,0.19941109627860406213138255981438,3.38e-32,0.00002185378352896557640207516333541,0.000021853783528965576402075163335411,4.13e-32,5.23e-32,9.21e-32,0.05092379762360207732390795,0.05092379762360207732390795,0.0,0.04594811393632256236850658,0.04594811393632256236850658,0.0,121.6
0.0215443469003,0.19480212206702375671789707348651,0.19480212206702375671789707348652,5.59e-32,0.000046345126848745326290959721706026,0.000046345126848745326290959721706027,2.39e-32,8.86e-32,9.44e-33,0.0551321846438744209666191,0.0551321846438744209666191,2.24e-31,0.0495255431417783879755098,0.0495255431417783879755098,0.0,121.6
0.0316227766017,0.18840490974129689811223811122763,0.18840490974129689811223811122764,5.47e-32,0.000097616369815355500781216153952944,0.000097616369815355500781216153952946,1.41e-32,3.58e-32,3.36e-32,0.05977309956324519971314313,0.05977309956324519971314313,0.0,0.05349282146100678471706233,0.05349282146100678471706233,0.0,121.2
0.0464158883361,0.17969243990995248057423156866199,0.179692439909952480574231568662,5.1e-32,0.00020365774894964739432236727798577,0.00020365774894964739432236727798579,6.21e-32,1.5e-32,3.95e-32,0.0648064580563388846214686,0.0648064580563388846214686,1.9e-31,0.05784440226309066556834486,0.05784440226309066556834486,1.07e-31,123.9
0.0681292069058,0.1681200670846317587721716379976,0.16812006708463175877217163799758,9.87e-32,0.00041933230936909511767406169334368,0.00041933230936909511767406169334369,1.02e-32,5.23e-32,6.87e-32,0.07012806678499328403931265,0.07012806678499328403931265,0.0,0.0625365414478155010126619,0.0625365414478155010126619,0.0,124.0
0.1,0.15324541365037914950989519977796,0.15324541365037914950989519977795,6.41e-32,0.00084807357510858155584988175212152,0.00084807357510858155584988175212138,1.62e-31,8.24e-32,6.31e-33,0.07554289553732877446892142,0.07554289553732877446892142,1.63e-31,0.06746872879351608956729499,0.06746872879351608956729499,1.83e-31,105.0
0.146779926762,0.13492482471127743300297759166181,0.13492482471127743300297759166182,4.75e-32,0.0016746614117312319955683332600323,0.0016746614117312319955683332600323,1.56e-32,5.1e-32,4.6e-32,0.0807410745073783295876719,0.0807410745073783295876719,0.0,0.07246497050878092265107296,0.07246497050878092265107296,1.7e-31,112.1
0.215443469003,0.11356167678458810510603394880313,0.11356167678458810510603394880313,5.07e-32,0.0032055621035418460641166861962848,0.0032055621035418460641166861962848,7.69e-33,7.47e-33,8.54e-33,0.08528879078220000443339448,0.08528879078220000443339448,0.0,0.07726211468341148318046406,0.07726211468341148318046406,0.0,101.9
0.316227766017,0.09030713029953577527150299509411,0.090307130299535775271502995094113,3.7e-32,0.0058994318838245337136080542188576,0.0058994318838245337136080542188584,1.37e-31,3.52e-32,1.54e-32,0.08865123637142871025298212,0.08865123637142871025298212,0.0,0.08151635484331016544437778,0.08151635484331016544437778,1.51e-31,104.4
0.464158883361,0.067036410105605222347044734598067,0.067036410105605222347044734598072,8.84e-32,0.010350128912401935800349875678385,0.010350128912401935800349875678386,3.0e-32,6.0e-33,6.07e-32,0.09026318927962947798530397,0.09026318927962947798530397,1.37e-31,0.0848394306732582791782799,0.0848394306732582791782799,0.0,105.7
0.681292069058,0.045947261052459820768544613764815,0.045947261052459820768544613764817,5.2e-32,0.017175822427795788080803614413354,0.017175822427795788080803614413353,6.01e-32,2.16e-32,3.66e-32,0.08964782058500629678399866,0.08964782058500629678399866,0.0,0.08686781347160254301906133,0.08686781347160254301906133,1.42e-31,126.0
0.99,0.029239286831455034750710988808545,0.029239286831455034750710988808542,8.4e-32,0.026514570348309375389580942280555,0.026514570348309375389580942280555,1.97e-32,4.31e-34,1.22e-31,0.08666810272539833939028502,0.08666810272539833939028502,0.0,0.0873580178918658233581053,0.0873580178918658233581053,1.41e-31,125.1
0.999,0.028890232705140442922636258037851,0.028890232705140442922636258037852,5.75e-32,0.026774707740261070829065598249885,0.026774707740261070829065598249885,9.49e-35,1.72e-33,5.73e-33,0.08656672150703864209793758,0.08656672150703864209793758,0.0,0.08735076190816087651019207,0.08735076190816087651019207,0.0,126.8
1.0,0.028851810143342044109059760352163,0.028851810143342044109059760352164,3.09e-32,0.026803564317001342128688122155541,0.02680356431700134212868812215554,6.34e-32,4.93e-32,8.18e-33,0.08655543043002613232717928,0.08655543043002613232717928,0.0,0.08734990398951689981426171,0.08734990398951689981426171,0.0,112.6
1.001,0.028813459187228213081275379686503,0.028813459187228213081275379686503,8.76e-33,0.026832411358825145732604986879349,0.02683241135882514573260498687935,4.22e-32,8.15e-33,6.42e-32,0.08654413417015094017473818,0.08654413417015094017473818,0.0,0.0873490358502088135750163,0.0873490358502088135750163,0.0,118.9
1.01,0.02847149445236387736521844970274,0.028471494452363877365218449702739,1.97e-32,0.027091604828280393551572063409972,0.027091604828280393551572063409972,1.08e-32,8.82e-32,3.92e-32,0.08644223974552751240078376,0.08644223974552751240078376,0.0,0.08734076792941603521159223,0.08734076792941603521159223,0.0,121.2
1.46779926762,0.016546591276752248245974187620897,0.016546591276752248245974187620899,1.63e-31,0.039227420866963692901849903737209,0.039227420866963692901849903737206,6.11e-32,4.47e-33,4.63e-32,0.08106618772641707112159511,0.08106618772641707112159511,1.52e-31,0.08621735358585507682710561,0.08621735358585507682710561,1.43e-31,111.8
2.15443469003,0.0086868201070668622113755422078182,0.0086868201070668622113755422078186,3.97e-32,0.053890420741238059767809707532859,0.053890420741238059767809707532857,3.39e-32,1.16e-31,2.8e-32,0.07360144306045001105202453,0.07360144306045001105202453,0.0,0.08360519827916818630274337,0.08360519827916818630274337,0.0,115.0
3.16227766017,0.0042041735524269171428452388130357,0.0042041735524269171428452388130359,6.06e-32,0.069793337483938139502981361540214,0.069793337483938139502981361540218,6.53e-32,7.05e-32,6.03e-32,0.06482904243082216014404086,0.06482904243082216014404086,0.0,0.07980997117964291056365657,0.07980997117964291056365657,1.54e-31,116.5
4.64158883361,0.0018948160335894557539274511044279,0.0018948160335894557539274511044278,4.22e-32,0.085779595945114388949096663066536,0.085779595945114388949096663066533,3.09e-32,1.34e-32,1.18e-31,0.05550392071696241280882368,0.05550392071696241280882368,0.0,0.07520844370188164713369589,0.07520844370188164713369589,1.64e-31,116.1
6.81292069058,0.00080434803242356849727241831302756,0.00080434803242356849727241831302754,2.79e-32,0.10083448947859252748797614039682,0.10083448947859252748797614039682,1.3e-32,1.18e-31,9.41e-32,0.04631264610298187714464939,0.04631264610298187714464939,1.33e-31,0.07017500306154943765995607,0.07017500306154943765995607,1.76e-31,117.0
10.0,0.00032515568268063570962776929541551,0.0003251556826806357096277692954155,2.73e-32,0.11426505819148532629413949221835,0.11426505819148532629413949221835,4.8e-33,6.51e-32,4.81e-32,0.03777347435960774823664972,0.03777347435960774823664972,1.63e-31,0.06502523789321130392539085,0.06502523789321130392539085,0.0,109.9
14.6779926762,0.00012639890136317234475054025836202,0.00012639890136317234475054025836202,1.86e-32,0.12573274946843309155227371467761,0.1257327494684330915522737146776,1.06e-31,5.51e-33,4.21e-32,0.0302047370881120460146011,0.0302047370881120460146011,0.0,0.05999236748095459254731876,0.05999236748095459254731876,2.05e-31,110.5
21.5443469003,0.000047635437387586947655525483635627,0.000047635437387586947655525483635627,1.42e-32,0.13518816508280389618412810205139,0.13518816508280389618412810205141,1.12e-31,1.52e-32,1.13e-31,0.02374463302698039789727575,0.02374463302698039789727575,0.0,0.05522849632543675431729631,0.05522849632543675431729631,0.0,117.0
31.6227766017,0.00001751786829884178206806724892617,0.00001751786829884178206806724892617,1.13e-32,0.14277166417853089856456070262677,0.1427716641785308985645607026268,1.86e-31,7.09e-32,2.38e-32,0.01839619217864605596149027,0.01839619217864605596149027,0.0,0.0508187734681362014481048,0.0508187734681362014481048,1.21e-31,109.6
46.4158883361,0.0000063184303735401913780445841392566,0.0000063184303735401913780445841392568,2.61e-32,0.14872212866078142266294282386339,0.1487221286607814226629428238634,1.01e-31,7.61e-32,3.76e-32,0.01407626808008419384791959,0.01407626808008419384791959,0.0,0.04679916478079502619054237,0.04679916478079502619054237,1.32e-31,108.4
68.1292069058,0.0000022439892609406395478126054769423,0.0000022439892609406395478126054769425,6.62e-32,0.15331067488623733803227865722142,0.15331067488623733803227865722141,7.03e-32,4.23e-32,2.74e-33,0.01065686790298832712494544,0.01065686790298832712494544,0.0,0.04317270418785231818090895,0.04317270418785231818090895,0.0,103.2
100.0,0.00000078709091966104864634252688675236,0.00000078709091966104864634252688675229,9.32e-32,0.15680002410547450342948601983441,0.1568000241054745034294860198344,2.89e-32,7.0e-32,7.43e-32,0.007994912634781959804293598,0.007994912634781959804293598,1.93e-31,0.03992228248125359338826509,0.03992228248125359338826509,0.0,103.1
146.779926762,0.00000027329098988983554960389649994238,0.00000027329098988983554960389649994239,2.66e-32,0.15942370800682404939874638124681,0.15942370800682404939874638124682,2.79e-32,1.03e-31,8.75e-32,0.005951013877296577601088262,0.005951013877296577601088262,1.29e-31,0.03701981380527514207454844,0.03701981380527514207454844,1.66e-31,103.7
215.443469003,0.000000094101125497717346454053968973111,0.000000094101125497717346454053968973105,6.01e-32,0.1613783280414043350734181871617,0.16137832804140433507341818716172,9.48e-32,1.44e-32,7.73e-33,0.004399676790826171476883436,0.004399676790826171476883436,1.75e-31,0.03443236506786689971218083,0.03443236506786689971218083,1.79e-31,108.6
316.227766017,0.00000003217604306734270922394267227458,0.00000003217604306734270922394267227458,6.42e-33,0.16282337384040402401904081774735,0.16282337384040402401904081774736,4.15e-32,2.92e-32,1.16e-31,0.003233602127646292569795889,0.003233602127646292569795889,0.0,0.03212600781176674987739052,0.03212600781176674987739052,0.0,107.3
464.158883361,0.000000010937237615642093468353333182325,0.000000010937237615642093468353333182325,5.65e-32,0.16388483129453625354544232039366,0.16388483129453625354544232039365,7.93e-32,5.03e-32,5.2e-32,0.002364335853857893366914933,0.002364335853857893366914933,0.0,0.03006807737154365871779191,0.03006807737154365871779191,1.02e-31,106.4
681.292069058,0.00000000369905365055890908093271015947,0.0000000036990536505589090809327101594699,1.6e-32,0.16466026505430784703745514423967,0.16466026505430784703745514423969,1.33e-31,2.32e-34,5.15e-33,0.001720908960839488464257375,0.001720908960839488464257375,1.12e-31,0.02822837387502296501736847,0.02822837387502296501736847,2.18e-31,77.0
1000.0,0.0000000012455986112249408085568446415596,0.0000000012455986112249408085568446415595,1.19e-31,0.16522408627651416659619377514716,0.16522408627651416659619377514716,3.98e-32,2.34e-32,3.1e-32,0.00124755577507851664411216,0.00124755577507851664411216,1.54e-31,0.02657969077674346189816668,0.02657969077674346189816668,0.0,76.3
10000.0,1.69890697990649804467282649869e-12,1.69890697990649804467282649869e-12,3.79e-32,0.16647713161516259993076146287842,0.16647713161516259993076146287842,1.57e-32,9.71e-32,1.28e-32,0.0001699173851531481303832617,0.0001699173851531481303832617,1.42e-31,0.01954564817845655781481867,0.01954564817845655781481867,0.0,72.6


==> anc/expected/fig_profiles.out <==
wrote fig_profiles.pdf and fig_profiles.csv; 241 points
X=1: sigma_los = 0.294203042863302  sigma_ap = 0.295550171695969


==> anc/expected/fig_validation.out <==
wrote fig_validation.pdf/.csv: 43 radii, max rel J1 1.63e-31, max rel K 1.86e-31


==> anc/expected/v01_T1_T2_proofs.out <==

=== S1. substitution identities (exact)   (t = 0.0 s)
S^2 - (x^2 - X^2) = 0
1 + x - (X/2)(u+a)(u+1/a)/u = 0
dx/((1+x)S) - (1/sigma)(1/(u+a) - 1/(u+1/a)) du = 0
dx/(xS) - (2/X) du/(1+u^2) = 0
dx/du = (X/2)(1 - 1/u^2) > 0 for u > 1, x(1) = X, x(inf) = inf: u in [1,inf) <-> x in [X,inf)
ln(1+x) = P + Q - L + c  with P = ln(u+a), Q = ln(u+1/a), L = ln u, c = ln(X/2)  (all factors > 0)
=> sigma*T1 = int_1^inf (P + Q - L + c)(dP - dQ),   X*T2 = 2 int_1^inf ln(1+x) du/(1+u^2)

=== S2. explicit antiderivative of (P+Q-L+c)(dP-dQ) on u >= 1 (exact derivative check)   (t = 0.2 s)
A(u) = P^2 - Q^2 + Li2(-k/(u+a)) - Li2(k/(u+1/a)) + L[ln(1+au) - ln(1+u/a)] + Li2(-au) - Li2(-u/a) + c(P-Q),  k = 1/a - a
dA/du - integrand == 0 : True 
branch check: for 0<a<1, u>=1 the Li2 arguments are -k/(u+a) < 0, 0 < k/(u+1/a) <= 1-a < 1, -au < 0, -u/a < 0 (all real, below the cut [1,inf))

=== S3. A(u) -> 0 as u -> inf (numerical confirmation of the hand proof)   (t = 0.3 s)
hand proof: P-Q = O(1/u), P^2-Q^2 = O(ln u/u), Li2(-k/(u+a)), Li2(k/(u+1/a)) = O(1/u);
  Li2(-v) = -pi^2/6 - ln^2(v)/2 - Li2(-1/v) (v>0) gives Li2(-au) - Li2(-u/a) = -2 ln a ln u + O(1/u),
  which cancels L[ln(1+au) - ln(1+u/a)] = 2 ln a ln u + O(ln u/u).
  a = 0.05: A(1e5), A(1e10), A(1e20), A(1e40) = ['-0.001898', '-4.195e-8', '-8.7887e-18', '-1.7976e-37']
  a = 0.4: A(1e5), A(1e10), A(1e20), A(1e40) = ['-0.00024041', '-4.8218e-9', '-9.6573e-19', '-1.9328e-38']
  a = 0.9: A(1e5), A(1e10), A(1e20), A(1e40) = ['-2.4941e-5', '-4.9246e-10', '-9.7856e-20', '-1.9508e-39']

=== S4. -A(1) equals the claimed bracket for 0 < a <= 1 (exact derivative check + value at a = 1)   (t = 0.3 s)
d/da[-A(1)] - d/da[target] == 0 : True    (numerical spot values: ['2.85e-160', '3.56e-161', '1.42e-160'] )
value at a = 1-1e-30: -A(1) = 1.3069e-30  target = 1.3069e-30   (both -> 0 as a -> 1: Li2(0) = 0, ln 1 = 0)
exact at a = 1: -A(1) -> 0 ;  target -> 0
  a = 0.01: -A(1) - target = -8.02e-51
  a = 0.3: -A(1) - target = 2.67e-51
  a = 0.77: -A(1) - target = 1.34e-51
  a = 0.999: -A(1) - target = -2.77e-52

=== S5. the tau-form equals the a-form (exact algebra, a = e^-tau)   (t = 1.4 s)
ln a ln((1+a^2)/(1-a^2)^2) - [-tau^2 + tau ln(2 sigma^2/X)] with tau = -ln a, X = 2a/(1+a^2), sigma = (1-a^2)/(1+a^2):  identically zero: True 
check X(a) = 1/cosh(tau), sigma(a) = tanh(tau): 0 0

=== S6. B(a) = Li2(1-a^2) + ln a ln(1+a^2): equal to the bracket, odd under a -> 1/a (exact)   (t = 1.4 s)
d/da B - d/da[target] == 0 : True  ;  B(1) = 0 = target(1)  => B == target on (0,1]
d/da[B(1/a)] + d/da[B(a)] == 0 : True  ;  B(1/1) + B(1) = 0  => B(1/a) = -B(a)
consequence: with a(sigma) = sqrt((1-sigma)/(1+sigma)) (a(-sigma) = 1/a(sigma)), B(a(sigma)) is analytic at
  sigma = 0 (B is analytic near a = 1, B(1) = 0) and odd in sigma, so T1 = B/sigma is an analytic function of
  sigma^2 = 1 - X^2 near X = 1. T1(X) itself is real-analytic on X > 0 (T1 = int_0^inf ln(1+X cosh t)/(1+X cosh t) dt),
  so the X>1 values are the continuation sigma = i s, a = e^{-i theta} (path s >= 0 never meets a cut of B).

=== S7. B(e^{-i theta}) = i [Cl2(2 theta) + theta ln(2 sin^2 theta / cos theta)]  (numerical, 50 digits)   (t = 1.5 s)
  theta =    0.001: |B - rhs|/|rhs| = 5.72e-49
  theta =      0.2: |B - rhs|/|rhs| = 2.53e-51
  theta =      0.7: |B - rhs|/|rhs| = 0.0
  theta =      1.1: |B - rhs|/|rhs| = 1.34e-51
  theta =      1.5: |B - rhs|/|rhs| = 3.14e-51
  theta =   1.5707: |B - rhs|/|rhs| = 3.43e-49
  worst 5.72e-49 ; with cos theta = 1/X, sin theta = s/X: 2 sin^2/cos = 2 s^2/X, and B/(i s) is the X>1 T1
  hand derivation: Euler reflection Li2(1-z) = pi^2/6 - ln z ln(1-z) - Li2(z) at z = e^{-2i theta} (off the cuts),
  ln(1 - e^{-2i theta}) = ln(2 sin theta) + i(pi/2 - theta), Li2(e^{-2i theta}) = pi^2/6 - theta(pi - theta) - i Cl2(2 theta),
  ln(1 + e^{-2i theta}) = ln(2 cos theta) - i theta: the real parts cancel exactly.

=== S8. T2: substitution x = X sec psi (exact) and the two evaluations (numerical, 50 digits)   (t = 1.5 s)
x = X sec psi: S^2 - (x^2 - X^2) = 0 ;  (dx/dpsi)/(x S) - 1/X = 0 ;  1 + x = (X + cos psi)/cos psi
=> X*T2 = int_0^{pi/2} [ln(X + cos psi) - ln cos psi] dpsi,  int_0^{pi/2} ln cos = -(pi/2) ln 2
X = cos(alpha) < 1: X + cos psi = 2 cos((psi+alpha)/2) cos((psi-alpha)/2) and int_0^th ln(2 cos(t/2)) dt = Cl2(pi - th) (|th| < pi) give X*T2 = Cl2(pi/2 - alpha) + Cl2(pi/2 + alpha).
X = cosh(eta) > 1: ln(X + cos psi) = eta - ln 2 + 2 sum_k (-1)^(k+1) e^{-k eta} cos(k psi)/k (uniform, e^{-eta} < 1), so X*T2 = (pi/2) eta + 2 sum_j (-1)^j e^{-(2j+1) eta}/(2j+1)^2 = (pi/2) eta + 2 Ti2(e^{-eta}).
  X = 0.05: int ln(2cos((psi+al)/2)) vs Cl2(pi/2-al) - Cl2(pi-al): -4.01e-51;  int ln(2cos((psi-al)/2)) vs Cl2(pi/2+al) + Cl2(pi-al): -1.34e-51;  X*T2 rel err (2.24e-49 + 2.77e-100j)
  X = 0.6: int ln(2cos((psi+al)/2)) vs Cl2(pi/2-al) - Cl2(pi-al): -6.68e-52;  int ln(2cos((psi-al)/2)) vs Cl2(pi/2+al) + Cl2(pi-al): 2.67e-51;  X*T2 rel err (4.5e-50 + 9.56e-102j)
  X = 0.95: int ln(2cos((psi+al)/2)) vs Cl2(pi/2-al) - Cl2(pi-al): 1.34e-51;  int ln(2cos((psi-al)/2)) vs Cl2(pi/2+al) + Cl2(pi-al): 0.0;  X*T2 rel err (3.6e-50 + 2.55e-103j)
  X = 1.05: X*T2 Fourier form rel err (3.41e-50 + 2.28e-103j)
  X = 2.0: X*T2 Fourier form rel err (2.47e-50 + 2.75e-102j)
  X = 30.0: X*T2 Fourier form rel err (9.92e-51 + 1.93e-104j)

=== S9. closed forms vs the defining integrals (x = X cosh t), 50 digits, both sides of X = 1   (t = 1.7 s)
  X =   0.001: T1 rel  9.75e-51  T1 via B/sigma rel  3.25e-51  T2 rel  1.19e-49
  X =     0.1: T1 rel  1.64e-51  T1 via B/sigma rel       0.0  T2 rel       0.0
  X =     0.5: T1 rel   1.8e-51  T1 via B/sigma rel   1.8e-51  T2 rel       0.0
  X =     0.9: T1 rel   2.0e-51  T1 via B/sigma rel   2.0e-51  T2 rel  1.39e-51
  X =   0.999: T1 rel  4.29e-50  T1 via B/sigma rel  2.04e-50  T2 rel  1.46e-51
  X =   1.001: T1 rel  9.21e-50  T1 via B/sigma rel  2.05e-51  T2 rel       0.0
  X =     1.5: T1 rel       0.0  T1 via B/sigma rel  2.29e-51  T2 rel  1.77e-51
  X =     4.0: T1 rel  1.72e-51  T1 via B/sigma rel       0.0  T2 rel       0.0
  X =    50.0: T1 rel       0.0  T1 via B/sigma rel       0.0  T2 rel       0.0
  X =  1000.0: T1 rel       0.0  T1 via B/sigma rel       0.0  T2 rel  1.75e-51
  worst: T1 9.21e-50, T1(B form) 2.04e-50, T2 1.19e-49
  X = 1: T1 integral - (2 - ln 2) = -2.67e-51;  T2 integral - 2G = 0.0
  X = 1 limits (exact): B(a) = Li2(1-a^2) + ln a ln(1+a^2) with a = 1 - sigma + O(sigma^2): B = 2 sigma - sigma ln 2 + O(sigma^2) => T1(1) = 2 - ln 2;  alpha = 0: T2(1) = 2 Cl2(pi/2) = 2G.
  sympy series of B(a(sigma))/sigma at sigma = 0: 2 - log(2) + O(sigma**2)

total 2.7 s


==> anc/expected/v03_J1_J3_xspace.out <==

=== k = 1: H1 Hermite decomposition in x   (t = 0.0 s)
P_1(x) = (6*x**2 + 3*x - 1)/2   (free parameters set to 0: [])
c1 = 3*X**2 - 2;  c2 = -(6*X**2 - 1)/2;  c_inf = 0
exact identity S*w_k - [(x^2-X^2)R' + xR + c1/(1+x) + c2/x] == 0: True
c1 == claim: True;  c2 == claim: True

=== k = 1: H2 boundary values of H = P S/(x^2(1+x))   (t = 0.2 s)
H(X) = 0 (S(X) = 0, R regular at x = X > 0);  C_inf = lim H = 3
x (x R - C_inf) -> -3/2 (finite, so (H - C_inf) ln(1+x) -> 0)

=== k = 1: H3 algebraic antiderivative of g = S Q - C_inf/(1+x)   (t = 0.3 s)
V(x) = -(7*X**2*x**2 + 9*X**2*x + X**2 - 6*x**2 - 8*x - 1)/(2*x*(X - 1)*(X + 1)*(x + 1)**2)   (free parameters set to 0: [])
alpha = 3;  beta = X**2/2;  gamma = -(X**4 + 3*X**2 - 5)/(2*(X - 1)*(X + 1))
exact identity (x^2-X^2)Q - [(x^2-X^2)V' + xV + alpha + beta/x + gamma/(1+x)] == 0: True
alpha == C_inf (needed for convergence at infinity): True
L_inf = lim S V = lim x V = -(7*X**2 - 6)/(2*(X - 1)*(X + 1));  S V at x = X: 0

=== k = 1: H4/H5 elementary part and comparison with the claim   (t = 0.4 s)
E_1 = [(7*X**2 - 6)/(2*(X - 1)*(X + 1))] + [3] ln(X/2) + [-X/4] pi + [(X**4 + 3*X**2 - 5)/(2*(X - 1)*(X + 1))] F
coefficient match with the printed f-form [1, ln(X/2), pi, F]: [True, True, True, True]
  f-form: constant part (X**2 + 11)/2,  coefficient of f -(X**4 + 3*X**2 - 5)/2  (removable pole at X = 1 gone)

=== k = 3: H1 Hermite decomposition in x   (t = 0.5 s)
P_3(x) = -(6*X**2*x**2 + 3*X**2*x - X**2 - 2*x**2)/2   (free parameters set to 0: [])
c1 = -3*X**2*(X - 1)*(X + 1);  c2 = 3*X**2*(2*X**2 - 1)/2;  c_inf = 0
exact identity S*w_k - [(x^2-X^2)R' + xR + c1/(1+x) + c2/x] == 0: True
c1 == claim: True;  c2 == claim: True

=== k = 3: H2 boundary values of H = P S/(x^2(1+x))   (t = 0.6 s)
H(X) = 0 (S(X) = 0, R regular at x = X > 0);  C_inf = lim H = 1 - 3*X**2
x (x R - C_inf) -> (3*X**2 - 2)/2 (finite, so (H - C_inf) ln(1+x) -> 0)

=== k = 3: H3 algebraic antiderivative of g = S Q - C_inf/(1+x)   (t = 0.6 s)
V(x) = (7*X**2*x**2 + 9*X**2*x + X**2 - x**2 - 2*x)/(2*x*(x + 1)**2)   (free parameters set to 0: [])
alpha = 1 - 3*X**2;  beta = -X**4/2;  gamma = (X**4 + 4*X**2 - 2)/2
exact identity (x^2-X^2)Q - [(x^2-X^2)V' + xV + alpha + beta/x + gamma/(1+x)] == 0: True
alpha == C_inf (needed for convergence at infinity): True
L_inf = lim S V = lim x V = (7*X**2 - 1)/2;  S V at x = X: 0

=== k = 3: H4/H5 elementary part and comparison with the claim   (t = 0.7 s)
E_3 = [-(7*X**2 - 1)/2] + [1 - 3*X**2] ln(X/2) + [X**3/4] pi + [-(X**4 + 4*X**2 - 2)/2] F
coefficient match with the printed f-form [1, ln(X/2), pi, F]: [True, True, True, True]
  f-form: constant part -(X**4 + 11*X**2 - 3)/2,  coefficient of f (X - 1)*(X + 1)*(X**4 + 4*X**2 - 2)/2  (removable pole at X = 1 gone)

=== H4 standard definite integrals (exact antiderivatives in t, x = X cosh t)   (t = 0.7 s)
  F at X = 3/7 (X<1): int_0^1 2dv/((1+X)+(X-1)v^2) - F_claim = -0.e-167 + 0.e-165*I
  F at X = 9/4 (X>1): int_0^1 2dv/((1+X)+(X-1)v^2) - F_claim = 0E-165
  antiderivative checks (generic X): X<1 artanh form True;  X>1 arctan form True
  and 2 artanh(sqrt((1-X)/(1+X))) = arccosh(1/X) (X<1), 2 arctan(sqrt((X-1)/(X+1))) = arccos(1/X) (X>1): [0.e-139, 0.e-140] [0.e-140, 0.e-140]
  x = X sec psi: (dx/dpsi)/(x S) = 1/X  => int = (pi/2)/X
  lim_(L->inf) [arccosh(L/X) - ln(1+L)] = log(2/X);  at x = X: -ln(1+X)  => ln(2(1+X)/X)

=== H5 the u-space elementary part E(a) (data/u_space_elementary_part.json) equals the x-space E_k (exact zero test)   (t = 0.9 s)
  J1: E_u(a) - E_xspace(X(a)) identically zero: True ;  (c1, c2) agree: (True, True)
  J3: E_u(a) - E_xspace(X(a)) identically zero: True ;  (c1, c2) agree: (True, True)

=== N  numerical sanity: assembled closed forms vs direct quadrature of the definition (40 digits)   (t = 1.3 s)
  k=1 X= 0.003: closed    0.2078212981699829164217054  quad    0.2078212981699829164217054  rel 5.53e-38
  k=3 X= 0.003: closed    0.4999971841049219348407335  quad    0.4999971841049219348407335  rel 2.41e-40
  k=1 X=   0.1: closed    0.1532454136503791495098952  quad    0.1532454136503791495098952  rel 7.49e-40
  k=3 X=   0.1: closed    0.4974557792746742553324504  quad    0.4974557792746742553324504  rel 1.62e-40
  k=1 X=  0.45: closed   0.06886297452264177898757798  quad   0.06886297452264177898757798  rel 8.75e-40
  k=3 X=  0.45: closed    0.4702686648683432020549869  quad    0.4702686648683432020549869  rel 4.88e-41
  k=1 X=   0.8: closed   0.03823281382008466990585151  quad   0.03823281382008466990585151  rel 2.44e-40
  k=3 X=   0.8: closed    0.4374419060463147710290013  quad    0.4374419060463147710290013  rel 5.25e-41
  k=1 X=  0.97: closed   0.03003643246399532999229981  quad   0.03003643246399532999229981  rel 4.35e-38
  k=3 X=  0.97: closed    0.4221987680292791749472082  quad    0.4221987680292791749472082  rel 5.3e-40
  k=1 X=  1.03: closed   0.02773166798773510952455199  quad   0.02773166798773510952455199  rel 2.6e-38
  k=3 X=  1.03: closed    0.4170055819457332943217129  quad    0.4170055819457332943217129  rel 3.58e-40
  k=1 X=   1.6: closed   0.01442396725185001778558577  quad   0.01442396725185001778558577  rel 5.41e-39
  k=3 X=   1.6: closed    0.3729271212315386772871455  quad    0.3729271212315386772871455  rel 2.77e-40
  k=1 X=     3: closed  0.004665365581095784597573925  quad  0.004665365581095784597573925  rel 1.63e-38
  k=3 X=     3: closed    0.2972608234919572454047187  quad    0.2972608234919572454047187  rel 2.39e-39
  k=1 X=    12: closed 0.0002084614965609681449779241  quad 0.0002084614965609681449779241  rel 4.52e-37
  k=3 X=    12: closed     0.140100093261892250995512  quad     0.140100093261892250995512  rel 8.4e-37
  k=1 X=    75: closed 0.000001728097173528996082675754  quad 0.000001728097173528996082675754  rel 2.25e-32
  k=3 X=    75: closed   0.03716684954716599148140245  quad   0.03716684954716599148140245  rel 3.7e-33
  worst relative difference: J1 2.25e-32, J3 3.7e-33

total 3.3 s


==> anc/expected/v04_nfw_limits_values.out <==

=== A  exact values at X = 1 (R = r_s)   (t = 0.0 s)
F(1 - e) = 7*epsilon**2/15 + 2*epsilon/3 + 1 + O(e^3);  f(1 - e) = 2*epsilon/5 + 1/3 + O(e^2)   => F(1) = 1, f(1) = 1/3
T1 = B(a(sigma))/sigma = sigma**2*(7 - log(64))/18 - log(2) + 2 + O(sigma^3)   => T1(1) = 2 - ln 2
T2(1) = [Cl2(pi/2) + Cl2(pi/2)]/1 = 2 G (alpha = arccos 1 = 0; Cl2(pi/2) = G)
J1(1) = -5*Catalan - 4*log(2) - pi/4 + 49/6   [claim 49/6 - pi/4 - 5G - 4 ln 2: True]
J3(1) = -9/2 + pi/4 + 2*log(2) + 3*Catalan   [claim -9/2 + pi/4 + 3G + 2 ln 2: True]
sigma_los^2(r_s)/(4 pi G rho_s r_s^2) = J1(1)/f(1) = -15*Catalan - 12*log(2) - 3*pi/4 + 49/2 = 0.08655543043002613232717928
sigma_ap^2(<r_s)/(4 pi G rho_s r_s^2) = (1/2 - J3(1))/(3 h(1)), h(1) = 1 - ln 2: (-12*Catalan - log(256) - pi + 20)/(12*(1 - log(2))) = 0.08734990398951689981426171
quadrature of the definitions at X = 1 (50 digits): J1 0.0288518101433420441090597603522  rel 0.0;  J3 0.419589307048995973613935633533  rel 0.0
  continuity: closed J1(0.999999) at 80 digits = 0.0288518485301079157594246680624;  minus J1(1) = 3.8387e-8
  continuity: closed J1(1.000001) at 80 digits = 0.0288517717566477780999640692848;  minus J1(1) = -3.8387e-8
  continuity: closed J1(0.999999999999) at 80 digits = 0.028851810143380430839128596998;  minus J1(1) = 3.8387e-14
  continuity: closed J1(1.000000000001) at 80 digits = 0.028851810143303657378990995312;  minus J1(1) = -3.8387e-14

=== B  centre X -> 0   (t = 1.3 s)
antiderivative A(x) = log(x + 1)**2 + 2*polylog(2, -x) - (log(x + 1) + 1)/(x + 1) - 1/(x + 1) - 1/(2*(x + 1)**2) - log(x + 1)/x
  dA/dx - m/(x^2(1+x)^2) identically zero: True
  A(0+) = -7/2;  A(inf): 2 Li2(-x) + ln^2(1+x) -> -pi^2/3 (inversion Li2(-x) = -pi^2/6 - ln^2(x)/2 - Li2(-1/x)), the other terms -> 0
  J1(0) = A(inf) - A(0) = 7/2 - pi**2/3   (claim 7/2 - pi^2/3)
J3(0) = int_0^inf m/(1+x)^2 dx = int ln(1+x)/(1+x)^2 - int x/(1+x)^3 = 1 - 1/2 = 1/2   (antiderivative derivative checks (True, True))
small X (hand): J1(X) - J1(0) = int_X^inf m (S - x)/(x^3(1+x)^2) dx - int_0^X m/(x^2(1+x)^2) dx;  with m = x^2/2 + O(x^3)
  and x = X y: second term = X/2 + O(X^2), first term = -(X/2) int_1^inf (1 - sqrt(1 - 1/y^2)) dy + o(X) = -(X/2)(pi/2 - 1)
  => J1(X) = 7/2 - pi^2/3 - pi X/4 + o(X).
  sympy: antiderivative y - sqrt(y^2-1) + arcsec(y): derivative check True;  int_1^inf (1 - sqrt(1 - 1/y^2)) dy = -1 + pi/2
  X = 1e-2: J1 closed 0.20268454488990156148;  [J1 - J1(0) + pi X/4] = 0.00040666;  /(X^2 ln(1/X)) = 0.88305;  sigma_los^2 = J1/f = 0.047147
  X = 1e-3: J1 closed 0.20935245321017518871;  [J1 - J1(0) + pi X/4] = 5.98507e-6;  /(X^2 ln(1/X)) = 0.86643;  sigma_los^2 = J1/f = 0.0317157
  X = 1e-4: J1 closed 0.2100534055260634892;  [J1 - J1(0) + pi X/4] = 7.90389e-8;  /(X^2 ln(1/X)) = 0.85815;  sigma_los^2 = J1/f = 0.0235923
  X = 1e-6: J1 closed 0.21013108091712525697;  [J1 - J1(0) + pi X/4] = 1.17415e-11;  /(X^2 ln(1/X)) = 0.84988;  sigma_los^2 = J1/f = 0.0155553

=== C  large X   (t = 1.9 s)
  int_0^(pi/2) sin^2 cos^2 ln cos = pi*(1 - log(16))/64  (quad check (0.0 + 1.22e-154j))
  int_0^(pi/2) sin^4 ln cos = -3*pi*(log(16) + 3)/64  (quad check (-6.01e-50 + 5.8e-52j))
  y = sec(theta): int_1^inf sqrt(y^2-1)/y^5 dy = int sin^2 cos^2 = pi/16;  int_1^inf ln y sqrt(y^2-1)/y^5 dy = -int sin^2 cos^2 ln cos = pi ln2/16 - pi/64
  m(x) = ln x - 1 + O(1/x), (1+x)^-2 = x^-2 (1 + O(1/x)) on x >= X >> 1  =>  J1 = (pi/(16X^3)) [ln X - 1 + ln 2 - 1/4] + O(ln X/X^4)
  similarly int_1^inf (y^2-1)^(3/2)/y^5 dy = 3 pi/16 and int ln y (y^2-1)^(3/2)/y^5 = (3 pi/16)(ln 2 + 3/4)  =>  J3 = (3 pi/(16 X)) [ln(2X) - 1/4] + O(ln X/X^2)
  X = 1e2: J1 closed/quad - 1 = -5.64e-30;  J1/asym - 1 = -0.009806 (x X/ln X: -0.2129);  J3/asym - 1 = -0.004611;  sigma_los^2 = 0.0079949126 vs (pi/(16X))[ln(2X) - 5/4] = 0.0079488526
  X = 1e3: J1 closed/quad - 1 = -2.95e-29;  J1/asym - 1 = -0.001121 (x X/ln X: -0.1623);  J3/asym - 1 = -0.0005307;  sigma_los^2 = 0.0012475558 vs (pi/(16X))[ln(2X) - 5/4] = 0.0012469968
  X = 1e4: J1 closed/quad - 1 = -4.02e-28;  J1/asym - 1 = -0.0001185 (x X/ln X: -0.1286);  J3/asym - 1 = -5.663e-5;  sigma_los^2 = 0.00016991739 vs (pi/(16X))[ln(2X) - 5/4] = 0.00016991083
  X = 1e5: J1 closed/quad - 1 = 3.55e-27;  J1/asym - 1 = -1.221e-5 (x X/ln X: -0.1061);  J3/asym - 1 = -5.88e-6;  sigma_los^2 = 2.1512273e-5 vs (pi/(16X))[ln(2X) - 5/4] = 2.1512198e-5

=== D  eta(c) = sigma_ap(<r_vir)/V_vir and its minimum (30 digits)   (t = 2.2 s)
  check dJ3/dX + 3X J1 = 1.41e-30;  dh/dX - X f = -4.93e-32  (X = 0.6)
  check dJ3/dX + 3X J1 = 4.4e-29;  dh/dX - X f = -2.47e-32  (X = 2.5)
  minimum: c* = 3.23357476264369,  eta(c*) = 0.61542532466637   (claim 0.6154253 at c = 3.23357)
  J3(c*) closed vs quadrature: rel 5.82e-29
  c =  0.5: eta = 0.769143387
  c =    1: eta = 0.672491856
  c =    2: eta = 0.624445746
  c =    3: eta = 0.615638455
  c =    4: eta = 0.617108544
  c =    5: eta = 0.622401565
  c =   10: eta = 0.660879314
  c =   20: eta = 0.732489751
  c =   30: eta = 0.79073322

=== E  peak of sigma_los(R) (30 digits)   (t = 2.4 s)
  peak at X = 0.510048783501,  sigma_los^2 = 0.0903328392478 (4 pi G rho_s r_s^2)   (claim 0.510049, 0.09033)
  check by quadrature at the peak: J1 rel 9.61e-30

total 2.7 s


==> anc/expected/v08_definition_check.out <==
v08 definition-based check: 43 radii, quadrature at 30 digits, closed form at 120
             X                             J1 def    rel J1     rel K     rel f     rel h rel s_los2  rel s_ap2      s
        1.0e-5 0.21012401330418379760392088022582  1.21e-31  9.13e-32  8.35e-33  6.18e-33   1.64e-31   1.72e-31  112.4
         0.001  0.2093524532101751887142443920664  5.84e-32  8.97e-32  5.49e-33  3.93e-32   1.94e-31        0.0  112.5
0.00146779926762 0.20899126491330739431470137046493  2.05e-32  1.19e-31  3.88e-32  9.75e-32   1.83e-31   1.98e-31  112.5
0.00215443469003 0.20846458877468070190322226506699  6.45e-32  8.93e-32  1.02e-32  6.87e-32        0.0        0.0  113.7
0.00316227766017 0.20769847622793556946768418046363  1.02e-32  6.83e-32  1.07e-31  8.88e-33   1.62e-31        0.0  112.1
0.00464158883361 0.20658775738240652021705128502135  2.04e-32  1.13e-31  7.66e-32  2.67e-32        0.0        0.0  110.7
0.00681292069058 0.20498460155698366909910822790979  6.62e-32  1.24e-31  1.13e-31  2.27e-33   1.41e-31   1.55e-31  109.2
          0.01 0.20268454488990156148000740189067  1.28e-32  1.41e-31  2.26e-32  3.14e-32        0.0   1.44e-31  107.9
0.0146779926762 0.19941109627860406213138255981439  3.38e-32  4.13e-32  5.23e-32  9.21e-32        0.0        0.0  121.6
0.0215443469003 0.19480212206702375671789707348651  5.59e-32  2.39e-32  8.86e-32  9.44e-33   2.24e-31        0.0  121.6
0.0316227766017 0.18840490974129689811223811122763  5.47e-32  1.41e-32  3.58e-32  3.36e-32        0.0        0.0  121.2
0.0464158883361 0.17969243990995248057423156866199   5.1e-32  6.21e-32   1.5e-32  3.95e-32    1.9e-31   1.07e-31  123.9
0.0681292069058  0.1681200670846317587721716379976  9.87e-32  1.02e-32  5.23e-32  6.87e-32        0.0        0.0  124.0
           0.1 0.15324541365037914950989519977796  6.41e-32  1.62e-31  8.24e-32  6.31e-33   1.63e-31   1.83e-31  105.0
0.146779926762 0.13492482471127743300297759166181  4.75e-32  1.56e-32   5.1e-32   4.6e-32        0.0    1.7e-31  112.1
0.215443469003 0.11356167678458810510603394880313  5.07e-32  7.69e-33  7.47e-33  8.54e-33        0.0        0.0  101.9
0.316227766017 0.09030713029953577527150299509411   3.7e-32  1.37e-31  3.52e-32  1.54e-32        0.0   1.51e-31  104.4
0.464158883361 0.067036410105605222347044734598067  8.84e-32   3.0e-32   6.0e-33  6.07e-32   1.37e-31        0.0  105.7
0.681292069058 0.045947261052459820768544613764815   5.2e-32  6.01e-32  2.16e-32  3.66e-32        0.0   1.42e-31  126.0
          0.99 0.029239286831455034750710988808545   8.4e-32  1.97e-32  4.31e-34  1.22e-31        0.0   1.41e-31  125.1
         0.999 0.028890232705140442922636258037851  5.75e-32  9.49e-35  1.72e-33  5.73e-33        0.0        0.0  126.8
           1.0 0.028851810143342044109059760352163  3.09e-32  6.34e-32  4.93e-32  8.18e-33        0.0        0.0  112.6
         1.001 0.028813459187228213081275379686503  8.76e-33  4.22e-32  8.15e-33  6.42e-32        0.0        0.0  118.9
          1.01 0.02847149445236387736521844970274  1.97e-32  1.08e-32  8.82e-32  3.92e-32        0.0        0.0  121.2
 1.46779926762 0.016546591276752248245974187620897  1.63e-31  6.11e-32  4.47e-33  4.63e-32   1.52e-31   1.43e-31  111.8
 2.15443469003 0.0086868201070668622113755422078182  3.97e-32  3.39e-32  1.16e-31   2.8e-32        0.0        0.0  115.0
 3.16227766017 0.0042041735524269171428452388130357  6.06e-32  6.53e-32  7.05e-32  6.03e-32        0.0   1.54e-31  116.5
 4.64158883361 0.0018948160335894557539274511044279  4.22e-32  3.09e-32  1.34e-32  1.18e-31        0.0   1.64e-31  116.1
 6.81292069058 0.00080434803242356849727241831302756  2.79e-32   1.3e-32  1.18e-31  9.41e-32   1.33e-31   1.76e-31  117.0
          10.0 0.00032515568268063570962776929541551  2.73e-32   4.8e-33  6.51e-32  4.81e-32   1.63e-31        0.0  109.9
 14.6779926762 0.00012639890136317234475054025836202  1.86e-32  1.06e-31  5.51e-33  4.21e-32        0.0   2.05e-31  110.5
 21.5443469003 0.000047635437387586947655525483635627  1.42e-32  1.12e-31  1.52e-32  1.13e-31        0.0        0.0  117.0
 31.6227766017 0.00001751786829884178206806724892617  1.13e-32  1.86e-31  7.09e-32  2.38e-32        0.0   1.21e-31  109.6
 46.4158883361 0.0000063184303735401913780445841392566  2.61e-32  1.01e-31  7.61e-32  3.76e-32        0.0   1.32e-31  108.4
 68.1292069058 0.0000022439892609406395478126054769423  6.62e-32  7.03e-32  4.23e-32  2.74e-33        0.0        0.0  103.2
         100.0 0.00000078709091966104864634252688675236  9.32e-32  2.89e-32   7.0e-32  7.43e-32   1.93e-31        0.0  103.1
 146.779926762 0.00000027329098988983554960389649994238  2.66e-32  2.79e-32  1.03e-31  8.75e-32   1.29e-31   1.66e-31  103.7
 215.443469003 0.000000094101125497717346454053968973111  6.01e-32  9.48e-32  1.44e-32  7.73e-33   1.75e-31   1.79e-31  108.6
 316.227766017 0.00000003217604306734270922394267227458  6.42e-33  4.15e-32  2.92e-32  1.16e-31        0.0        0.0  107.3
 464.158883361 0.000000010937237615642093468353333182325  5.65e-32  7.93e-32  5.03e-32   5.2e-32        0.0   1.02e-31  106.4
 681.292069058 0.00000000369905365055890908093271015947   1.6e-32  1.33e-31  2.32e-34  5.15e-33   1.12e-31   2.18e-31   77.0
        1000.0 0.0000000012455986112249408085568446415596  1.19e-31  3.98e-32  2.34e-32   3.1e-32   1.54e-31        0.0   76.3
       10000.0 1.69890697990649804467282649869e-12  3.79e-32  1.57e-32  9.71e-32  1.28e-32   1.42e-31        0.0   72.6
worst relative differences (value, at X):
  rel_J1           1.63e-31  at X = 1.46779926762
  rel_K            1.86e-31  at X = 31.6227766017
  rel_f            1.18e-31  at X = 6.81292069058
  rel_h            1.22e-31  at X = 0.99
  rel_sigma_los2   2.24e-31  at X = 0.0215443469003
  rel_sigma_ap2    2.18e-31  at X = 681.292069058
total quadrature time 4753 s (summed over parts)


==> anc/expected/v09_hand_steps.out <==

=== A1/A2 substitution and antiderivative (exact)   (t = 0.0 s)
1 + x - (X/2)(u+a)(u+1/a)/u = 0
x^2 - X^2 - [(X/2)(u - 1/u)]^2 = 0
dx/du / ((1+x) S) - sigma^-1 [1/(u+a) - 1/(u+1/a)] = 0
(2/X)/(1/a - a) - 1/sigma = 0
dA/du - integrand identically zero (logs split into irreducible factors, logcanon): True 

=== A3 (gap G1): A(u) -> 0 as u -> infinity, term by term (50 digits)   (t = 0.3 s)
inversion Li2(-v) + Li2(-1/v) = -pi^2/6 - ln^2(v)/2 at v = 0.37, 5, 1e8: ['4.01e-51', '0.0', '3.42e-49']
  a = 0.05: u = 1e(10,20,40): u(P^2-Q^2)/ln u, u*Li2-pair, u(L-term - 2 ln a ln u)/ln u, u(Li2(-au)-Li2(-u/a) + 2 ln a ln u), A(u)
      (10, '-39.9', '-39.9', '19.95', '19.95', '-4.195e-8')
      (20, '-39.9', '-39.9', '19.95', '19.95', '-8.7887e-18')
      (40, '-39.9', '-39.9', '19.95', '19.95', '-1.7976e-37')
  a = 0.4: u = 1e(10,20,40): u(P^2-Q^2)/ln u, u*Li2-pair, u(L-term - 2 ln a ln u)/ln u, u(Li2(-au)-Li2(-u/a) + 2 ln a ln u), A(u)
      (10, '-4.2', '-4.2', '2.1', '2.1', '-4.8218e-9')
      (20, '-4.2', '-4.2', '2.1', '2.1', '-9.6573e-19')
      (40, '-4.2', '-4.2', '2.1', '2.1', '-1.9328e-38')
  a = 0.9: u = 1e(10,20,40): u(P^2-Q^2)/ln u, u*Li2-pair, u(L-term - 2 ln a ln u)/ln u, u(Li2(-au)-Li2(-u/a) + 2 ln a ln u), A(u)
      (10, '-0.42222', '-0.42222', '0.21111', '0.21111', '-4.9246e-10')
      (20, '-0.42222', '-0.42222', '0.21111', '0.21111', '-9.7856e-20')
      (40, '-0.42222', '-0.42222', '0.21111', '0.21111', '-1.9508e-39')
  (bounded scaled remainders and A(u) -> 0 confirm the O(.) statements of the proof)

=== A4: -A(1) by inversion, Landen, Euler reflection and duplication (50 digits per step)   (t = 0.3 s)
  a = 0.01: A(1)-s1 0.0  s1-s2 1.34e-50  s2-s3 5.35e-51  s3-s4 8.02e-51  Landen 0.0  duplication 0.0
  a = 0.3: A(1)-s1 0.0  s1-s2 2.67e-51  s2-s3 8.02e-51  s3-s4 2.67e-51  Landen 0.0  duplication 0.0
  a = 0.77: A(1)-s1 6.68e-52  s1-s2 2.67e-51  s2-s3 5.35e-51  s3-s4 2.67e-51  Landen 8.35e-53  duplication 0.0
  a = 0.999: A(1)-s1 1.29e-51  s1-s2 2.67e-51  s2-s3 2.67e-51  s3-s4 3.3e-51  Landen 4.12e-52  duplication 2.67e-51
  exact: k/(1+a) = (1-a)/a and k/(1+1/a) = 1-a: 0 0

=== A5: tau form (exact)   (t = 0.4 s)
ln a ln((1+a^2)/(1-a^2)^2) - [-tau^2 + tau ln(2 sigma^2/X)] = 0

=== A6: T2 for X < 1 (Clausen), 50 digits   (t = 0.4 s)
  Lambda(-2.5) - Cl2(pi - theta) = 1.34e-51
  Lambda(-0.4) - Cl2(pi - theta) = 6.68e-52
  Lambda(0.9) - Cl2(pi - theta) = 1.34e-51
  Lambda(3.0) - Cl2(pi - theta) = 2.0e-51
  X = 0.05: I+ 4.01e-51  I- 1.34e-51  X T2 (integral) - Clausen form 6.68e-51
  X = 0.6: I+ 6.68e-52  I- 2.67e-51  X T2 (integral) - Clausen form 2.67e-51
  X = 0.95: I+ 1.34e-51  I- 0.0  X T2 (integral) - Clausen form 0.0

=== A7 (gap G2): continuation of T1 to X > 1   (t = 0.6 s)
  a = 0.02: B - bracket 0.0;  B(1/a) + B(a) 1.34e-50
  a = 0.5: B - bracket 1.34e-51;  B(1/a) + B(a) 1.34e-51
  a = 0.93: B - bracket 2.17e-51;  B(1/a) + B(a) 3.34e-52
  sigma = (0.3 + 0.4j): Re[(1-s)/(1+s)] = 0.4054 > 0;  a(-s) a(s) - 1 1.35e-52;  h(s)/s - h(-s)/(-s) 0.0
  sigma = (-0.7 + 0.2j): Re[(1-s)/(1+s)] = 3.615 > 0;  a(-s) a(s) - 1 1.36e-51;  h(s)/s - h(-s)/(-s) 5.55e-51
  sigma = (0.0 + 0.9j): Re[(1-s)/(1+s)] = 0.105 > 0;  a(-s) a(s) - 1 0.0;  h(s)/s - h(-s)/(-s) 0.0
  sigma = (0.5 - 0.6j): Re[(1-s)/(1+s)] = 0.1494 > 0;  a(-s) a(s) - 1 4.83e-52;  h(s)/s - h(-s)/(-s) 2.8e-51
  X = 1.05: a(i s) - e^(-i theta) 3.6e-51;  B(a(is))/(is) - T1 integral 2.67e-51
  X = 1.3: a(i s) - e^(-i theta) 1.34e-51;  B(a(is))/(is) - T1 integral 1.61e-51
  X = 1.41: a(i s) - e^(-i theta) 0.0;  B(a(is))/(is) - T1 integral 1.34e-51
  Euler-reflection evaluation, theta in (0, pi/2):
   theta = 0.001: ln(1-z) 2.11e-49  Li2(z) 5.38e-51  reflection 2.25e-51  Li2(1-z) 4.19e-52  ln a ln(1+a^2) 1.69e-52  B 7.48e-52
   theta = 0.4: ln(1-z) 6.68e-52  Li2(z) 2.67e-51  reflection 2.34e-51  Li2(1-z) 3.34e-52  ln a ln(1+a^2) 3.34e-52  B 0.0
   theta = 1.0: ln(1-z) 0.0  Li2(z) 1.34e-51  reflection 2.67e-51  Li2(1-z) 2.67e-51  ln a ln(1+a^2) 5.01e-52  B 2.67e-51
   theta = 1.5: ln(1-z) 1.43e-51  Li2(z) 1.34e-51  reflection 0.0  Li2(1-z) 5.35e-51  ln a ln(1+a^2) 1.6e-50  B 1.6e-50

=== A8: T2 for X > 1 (Fourier series), 50 digits   (t = 0.8 s)
  X = 1.02: int ln(X + cos) - [pi(eta - ln2)/2 + 2 Ti2(e^-eta)] 1.34e-51;  Ti2 series - Im Li2(i q) 0.0
  X = 2.0: int ln(X + cos) - [pi(eta - ln2)/2 + 2 Ti2(e^-eta)] 2.67e-51;  Ti2 series - Im Li2(i q) 0.0
  X = 30.0: int ln(X + cos) - [pi(eta - ln2)/2 + 2 Ti2(e^-eta)] 1.07e-50;  Ti2 series - Im Li2(i q) 0.0

=== B1: Lemma on F, f, g   (t = 0.9 s)
  X<1: F' - (1 - X^2 F)/(X(X^2-1)) -> 0 (numeric 0);  g' - X f -> 0 (numeric 0)
  X>1: F' - (1 - X^2 F)/(X(X^2-1)) -> 0 (numeric 0);  g' - X f -> 0 (numeric 0)
  F = artanh(sigma)/sigma = sigma**4/5 + sigma**2/3 + 1 + ...;  f = (F - 1)/sigma^2 = sigma**2/5 + 1/3 + ...
  g(0+):  3.4635e-59 (g(X) ~ (X^2/2)(ln(2/X) - 1/2))

=== C1: small X   (t = 1.0 s)
  m'(x) - x/(1+x)^2 = 0 ;  x - x/(1+x)^2 >= 0 on x > 0 => m <= x^2/2
  d/dy[y - sqrt(y^2-1) + arcsec y] - (1 - sqrt(1 - 1/y^2)) = 0 ;  value -1 + pi/2
  X = 1e-2: (J1 - J1(0))/X + pi/4 = 0.040666
  X = 1e-4: (J1 - J1(0))/X + pi/4 = 0.00079039
  X = 1e-6: (J1 - J1(0))/X + pi/4 = 1.1742e-5
  X = 1e-8: (J1 - J1(0))/X + pi/4 = 1.5579e-7

=== C2: large X   (t = 1.2 s)
  int_1^inf sqrt(y^2-1)/y^5 dy = int_0^{pi/2} sin^2 cos^2 = pi/16
  int ln y sqrt(y^2-1)/y^5 - closed value = 1.67e-52
  int (y^2-1)^(3/2)/y^5 - closed value = 0.0
  int ln y (y^2-1)^(3/2)/y^5 - closed value = 0.0
  r(x) = m(x) - (ln x - 1), x r(x): ['1.1931', '1.613', '1.8622', '1.9985', '2.0'] (|x r| <= 2)
  rho(x) = x^2/(1+x)^2 - 1, x rho(x): ['-0.75', '-1.3125', '-1.7355', '-1.997', '-2.0'] (|x rho| <= 2)
  X = 1e2: (J1 - asym1) X^4/ln X = -0.16925;  (J3 - asym3) X^2/ln X = -0.29774
  X = 1e3: (J1 - asym1) X^4/ln X = -0.20241;  (J3 - asym3) X^2/ln X = -0.33264
  X = 1e4: (J1 - asym1) X^4/ln X = -0.21859;  (J3 - asym3) X^2/ln X = -0.34961
  X = 1e5: (J1 - asym1) X^4/ln X = -0.22822;  (J3 - asym3) X^2/ln X = -0.3597
  X = 1e6: (J1 - asym1) X^4/ln X = -0.23463;  (J3 - asym3) X^2/ln X = -0.36642

=== C3: aperture asymptotics   (t = 1.4 s)
  X = 1e-2: sigma_ap^2 (ln(2/X) - 1/2)/J1(0) = 0.97602761;  sigma_los^2 (ln(2/X) - 1)/J1(0) = 0.96440853
  X = 1e-4: sigma_ap^2 (ln(2/X) - 1/2)/J1(0) = 0.99975101;  sigma_los^2 (ln(2/X) - 1)/J1(0) = 0.9996266
  X = 1e-8: sigma_ap^2 (ln(2/X) - 1/2)/J1(0) = 0.99999998;  sigma_los^2 (ln(2/X) - 1)/J1(0) = 0.99999996
  X = 1e-16: sigma_ap^2 (ln(2/X) - 1/2)/J1(0) = 1.0;  sigma_los^2 (ln(2/X) - 1)/J1(0) = 1.0
  X = 1e2: 6 ln(X/2) sigma_ap^2 = 0.937061325;  sigma_los^2 / [(pi/(16X))(ln 2X - 5/4)] = 1.005794556
  X = 1e4: 6 ln(X/2) sigma_ap^2 = 0.9988443695;  sigma_los^2 / [(pi/(16X))(ln 2X - 5/4)] = 1.000038575
  X = 1e8: 6 ln(X/2) sigma_ap^2 = 0.9999997769;  sigma_los^2 / [(pi/(16X))(ln 2X - 5/4)] = 1.000000003
  X = 1e16: 6 ln(X/2) sigma_ap^2 = 1.0;  sigma_los^2 / [(pi/(16X))(ln 2X - 5/4)] = 1.0

=== summary: worst residual per numerical block (50-digit arithmetic)   (t = 1.6 s)
  A3 inversion   3.42e-49
  A4             1.34e-50
  A6             6.68e-51
  A7             2.11e-49
  A8             1.07e-50
  C2             1.67e-52

total 1.6 s


==> anc/expected/v10_applications.out <==
T1  reference values (closed form, 120 working digits, printed to 20)
     X                       J1                       J3              sigma_los^2               sigma_ap^2
  0.01   0.20268454488990156148   0.49996923355703197803   0.04714704545889017135  0.042743005083798760454
   0.1   0.15324541365037914951   0.49745577927467425533  0.075542895537328774469  0.067468728793516089567
   0.5  0.062711939382817408972    0.4655900450426520318  0.090329705863316343499   0.08534365419466982681
     1  0.028851810143342044109   0.41958930704899597361  0.086555430430026132327  0.087349903989516899814
     2 0.0099078687552243994866   0.34725122058295810814  0.075173470750547265867  0.084214815833024671139
    10 0.00032515568268063570963   0.15720482542554402112  0.037773474359607748237  0.065025237893211303925
   100 7.8709091966104864634e-7  0.029599927683576489712 0.0079949126347819598043  0.039922282481253593388

T2  eta(c) exact vs MM07 Eq. A.10 fit
    c      eta exact     MM07 fit  fit/exact - 1
  0.5   0.7691433869   0.85769882         0.1151
    1   0.6724918563   0.70161683        0.04331
  1.5    0.639030302    0.6538471        0.02319
    2   0.6244457457   0.63341991        0.01437
    3   0.6156384552   0.61977982       0.006727
    4    0.617108544    0.6192776       0.003515
    5   0.6224015649   0.62357012       0.001877
    6   0.6293277374   0.62993162      0.0009596
    7   0.6369736711    0.6372421      0.0004214
   10    0.660879314   0.66076191     -0.0001776
   15   0.6986470789   0.69857652      -0.000101
   20    0.732489751   0.73265854      0.0002304
   30     0.79073322   0.79137799      0.0008154

T3  crossings of the fit error
  fit/exact - 1 = 0.0012 at c = 5.6811081
  fit/exact - 1 = 0.05 at c = 0.90716086
  max |fit/exact - 1| for 6.1 <= c <= 30 on a 0.01 grid: 0.0008922

T4  all crossings of |fit/exact - 1| = 0.12% for 1 <= c <= 2000 (log grid of 1200 points, then bisection)
  crossing at c = 5.6811081  (fit/exact - 1 = 0.0012; leaves the band |err| > 0.12%)
  crossing at c = 41.547308  (fit/exact - 1 = 0.0012; enters the band |err| > 0.12%)
  crossing at c = 84.488709  (fit/exact - 1 = 0.0012; leaves the band |err| > 0.12%)
  crossing at c = 251.25948  (fit/exact - 1 = -0.0012; enters the band |err| > 0.12%)
  crossing at c = 687.19898  (fit/exact - 1 = -0.0012; leaves the band |err| > 0.12%)
  crossing at c = 955.14018  (fit/exact - 1 = 0.0012; enters the band |err| > 0.12%)
  c =     40: fit/exact - 1 = 0.001164
  c =  59.87: fit/exact - 1 = 0.001375
  c =   84.5: fit/exact - 1 = 0.0012
  c =    100: fit/exact - 1 = 0.0009851
  c =  251.3: fit/exact - 1 = -0.0012
  c =    500: fit/exact - 1 = -0.002048
  c =   1000: fit/exact - 1 = 0.001693
  c =   2000: fit/exact - 1 = 0.01585
  max of fit/exact - 1 on 41 < c < 85: 0.001375 at c = 59.91

total 38.8 s


==> anc/expected/v11_float64.out <==
relative errors in float64 against a 30-digit reference
      X |  J1 closed J1 closed+s    J1 quad | s2 closed/fs  s2 quad/fs  s2 quad/fn
   0.01 |   1.32e-13    1.32e-13   1.01e-17 |     1.32e-13    8.67e-17    8.67e-17
    0.1 |   1.01e-14    1.01e-14   2.51e-16 |     1.01e-14    1.54e-16    1.54e-16
    0.5 |   8.44e-15    8.44e-15   2.53e-16 |     8.47e-15    3.26e-16    3.26e-16
    0.9 |   1.05e-13    1.05e-13   1.92e-16 |     9.76e-14    7.19e-15    7.19e-15
  0.999 |   4.45e-10    1.33e-12   1.69e-16 |     1.33e-12    2.10e-16    7.64e-11
  1.001 |   2.64e-11    2.40e-14   2.87e-16 |     2.40e-14    3.47e-16    4.62e-12
    1.5 |   7.36e-14    7.36e-14   1.50e-15 |     7.36e-14    1.54e-15    1.54e-15
    3.0 |   6.72e-13    6.72e-13   1.15e-14 |     6.72e-13    1.16e-14    1.16e-14
   10.0 |   8.88e-11    8.88e-11   5.33e-14 |     8.88e-11    5.33e-14    5.33e-14
   30.0 |   8.01e-10    8.01e-10   5.68e-14 |     8.01e-10    5.67e-14    5.67e-14
  100.0 |   1.87e-06    1.87e-06   4.24e-14 |     1.87e-06    4.23e-14    4.23e-14
(s2 = sigma_los^2 = J1/f; fs = f from the series near X = 1, fn = naive f)


==> anc/expected/v12_small_x_and_basis.out <==
(A) small-X expansion of J1 from Eq. 17, L = ln(1/X):
  X^0: 7/2 - pi**2/3
  X^1: -pi/4
  X^2: 5*L/6 - 131/36 + 5*log(2)/6 + pi**2/3
  (X^3 coefficient, not used: 0)
  X^2 coefficient as A ln(2/X) + B with  A = 5/6  B = -131/36 + pi**2/3
  X = 1e-6: [J1 - (expansion to X^2)]/(X^3 ln^2(1/X)) = 5.67805e-8
  X = 1e-10: [J1 - (expansion to X^2)]/(X^3 ln^2(1/X)) = 3.41213e-12

(B) PSLQ at X = 3/5, 160 digits
  full basis: -1920*[J1] +5220*[1] -288*[pi] -368*[pi^2] -5760*[ln2] +12867*[ln3] -5760*[ln5] +4416*[ln3^2] -11040*[ln2 ln3] +2208*[ln3 ln5] +2208*[Li2(1/9)] -3712*[Ti2(1/3)] -3712*[ln3 atan(1/3)]
  without Li2(1/9): no relation with coefficients < 1e6 (12 numbers)
  without Ti2(1/3): no relation with coefficients < 1e6 (12 numbers)
  reach heuristic d(log10(2H+1) + 2) for 12 numbers, H = 1e6: 100 digits

total 1.7 s


==> anc/expected/v13_symmetric_forms.out <==
S1  S(t): integral form against closed form; Cl2(2t) against its integral
  t= 0.01  S diff  -4.34e-51   Cl2 diff 0.0
  t=  0.3  S diff  -1.34e-51   Cl2 diff 0.0
  t=  1.0  S diff  -1.34e-51   Cl2 diff 0.0
  t=  2.5  S diff  -1.07e-50
  t=  6.0  S diff        0.0
S2  d(X T2)/dX against F(X)
  X= 0.05  diff 0.0
  X=  0.4  diff 0.0
  X=  0.9  diff 0.0
  X=  1.2  diff 0.0
  X=  3.0  diff -6.68e-52
  X= 20.0  diff 1.67e-52
S3  2 arctan(X/(1+sqrt(1-X^2))) - arcsin X
  X=0.001  diff 0.0
  X=  0.5  diff 1.34e-51
  X= 0.99  diff -2.67e-51
S4/S5  symmetric forms against quadrature of the definitions (relative differences)
  X= 0.001  T1  -5.35e-51  T2        0.0  T2 single 0.0
  X=  0.01  T1  -1.47e-50  T2   2.67e-51  T2 single 2.67e-51
  X=   0.1  T1   5.35e-51  T2        0.0  T2 single 0.0
  X=   0.5  T1   2.67e-51  T2        0.0  T2 single 0.0
  X=   0.9  T1   2.67e-51  T2  -1.34e-51  T2 single -1.34e-51
  X= 0.999  T1   1.68e-49  T2        0.0  T2 single 0.0
  X=   1.0  T1   2.67e-51  T2        0.0  T2 single 0.0
  X= 1.001  T1  -9.22e-50  T2        0.0  T2 single 0.0
  X=   1.1  T1        0.0  T2        0.0  T2 single 0.0
  X=   2.0  T1        0.0  T2        0.0  T2 single 0.0
  X=   5.0  T1        0.0  T2        0.0  T2 single 0.0
  X=  10.0  T1        0.0  T2   2.67e-51  T2 single 2.67e-51
  X= 100.0  T1  -2.67e-51  T2   2.67e-51  T2 single 2.67e-51
  X=1000.0  T1        0.0  T2   2.67e-51  T2 single 2.67e-51
largest |difference| per section: {'S1': '1.07e-50', 'S2': '6.68e-52', 'S3': '2.67e-51', 'S4': '1.68e-49', 'S5': '2.67e-51'}
ALL PASS


==> anc/expected/v14_printed_forms.out <==
A  special functions: integral definition minus dilogarithm relation
   z = 0.1  Cl2 5.74e-42   Clh2 1.72e-41   Ti2 0.0
   z = 0.5  Cl2 0.0   Clh2 1.15e-41   Ti2 0.0
   z = 1.0  Cl2 0.0   Clh2 1.15e-41   Ti2 0.0
   z = 2.0  Cl2 0.0   Clh2 1.15e-41   Ti2 0.0
   z = 3.0  Cl2 2.87e-42   Clh2 2.3e-41   Ti2 0.0
   z = 6.0  Cl2 0.0   Clh2 9.18e-41   Ti2 0.0
   Ti2(1) - Catalan = 0.0   Cl2(pi/2) - Catalan = 0.0
   Clh2 against Binger & Brodsky (2006, App. C) form (1/2) Re[Li2(e^z) - Li2(e^-z)] at z = 0.7, 2.3: 1.15e-41, 2.87e-42
B  T1, T2: printed branches minus quadrature of the projection integrals (r = R cosh t)
   R = 0.001  T1 3.63e-40   T2 0.0
   R = 0.01   T1 5.58e-41   T2 1.46e-41
   R = 0.1    T1 4.23e-41   T2 0.0
   R = 0.5    T1 1.55e-41   T2 1.88e-41
   R = 0.9    T1 3.43e-41   T2 1.2e-41
   R = 0.999  T1 6.85e-40   T2 0.0
   R = 1      T1 0.0   T2 0.0
   R = 1.001  T1 1.14e-39   T2 1.25e-41
   R = 1.1    T1 1.8e-41   T2 0.0
   R = 2      T1 2.18e-41   T2 0.0
   R = 10     T1 1.26e-41   T2 0.0
   R = 100    T1 0.0   T2 1.72e-41
   R = 1000   T1 1.5e-41   T2 1.5e-41
   T2 at R = 1 from both branches: 0.0 0.0
   d[R T2]/dR - F at R = 0.3: 2.3e-41
   sqrt(1-R^2) T1 - [Li2(1-a^2) + ln a ln(1+a^2)] at R = 0.3: 4.59e-41
   e^(-theta) - R/(1+sqrt(1-R^2)) = 0.0
   d[R T2]/dR - F at R = 3: 0.0
   e^(-chi) - 1/(R+sqrt(R^2-1)) = 2.87e-42
C  Sigma, M_p: closed forms minus definitions
   R = 0.001  Sigma 1.39e-41
   R = 0.01   Sigma 0.0
   R = 0.1    Sigma 2.26e-41
   R = 0.5    Sigma 3.31e-41
   R = 0.9    Sigma 5.78e-40
   R = 0.999  Sigma 4.23e-36
   R = 1      Sigma 0.0
   R = 1.001  Sigma 2.85e-36
   R = 1.1    Sigma 5.42e-40
   R = 2      Sigma 2.18e-41
   R = 10     Sigma 1.04e-40
   R = 100    Sigma 3.99e-40
   R = 1000   Sigma 4.39e-40
   R = 0.1    M_p  3.67e-39
   R = 1      M_p  0.0
   R = 10     M_p  0.0
   Sigma(1) - 2/3 (limit from R = 1 +- 1e-12): 8.0e-13   M_p(1) - 4 pi (1 - ln 2) = 0.0
D  J1, J3: closed forms minus quadrature of (1/4pi) int rho M (r^2-R^2)^(k/2) / r^2 dr
   R = 0.001  J1 5.02e-39   J3 2.41e-40
   R = 0.01   J1 7.65e-40   J3 0.0
   R = 0.1    J1 1.69e-40   J3 6.92e-41
   R = 0.5    J1 7.32e-40   J3 7.4e-41
   R = 0.9    J1 4.45e-39   J3 1.07e-40
   R = 0.999  J1 2.46e-35   J3 1.02e-38
   R = 1      J1 1.09e-39   J3 4.1e-41
   R = 1.001  J1 1.64e-35   J3 6.94e-39
   R = 1.1    J1 2.83e-40   J3 1.68e-40
   R = 2      J1 1.72e-38   J3 3.31e-41
   R = 10     J1 3.77e-37   J3 3.13e-38
   R = 100    J1 2.63e-32   J3 9.35e-33
   R = 1000   J1 2.67e-27   J3 1.44e-27
   J3(0) = (1/4pi) int_0^inf rho M r dr - 1/2 = 0.0
   J3'(R) + 3 R J1(R) at R = 0.4: 1.26e-40
   J3'(R) + 3 R J1(R) at R = 2.5: 2.75e-39
E  dispersions from their definitions (20 digits)
   R = 0.1  sigma_los^2: closed 0.949300022603893, Jeans + projection 0.949300022603893, rel. diff 1.15e-19
   R = 1    sigma_los^2: closed 1.08768761746909, Jeans + projection 1.08768761746909, rel. diff 1.42e-19
   R = 5    sigma_los^2: closed 0.674728063357742, Jeans + projection 0.674728063357742, rel. diff 2.26e-19
   R = 0.1  sigma_ap^2: closed 0.847837050899009, aperture integral 0.847837050899009, rel. diff 1.27e-38
   R = 1    sigma_ap^2: closed 1.09767126666096, aperture integral 1.09767126666096, rel. diff 2.09e-41
   R = 5    sigma_ap^2: closed 0.933125074502316, aperture integral 0.933125074502316, rel. diff 2.29e-38
F  agreement with nfw_closed.py (X = R, f = Sigma/2, h = M_p/4pi)
   R = 0.001  4.21e-38  0.0  4.21e-38  0.0  0.0  1.15e-41
   R = 0.01   6.34e-39  0.0  6.33e-39  1.15e-41  0.0  0.0
   R = 0.1    1.2e-39  0.0  1.19e-39  0.0  0.0  0.0
   R = 0.5    0.0  4.93e-41  0.0  6.66e-40  0.0  0.0
   R = 0.9    0.0  0.0  2.3e-41  0.0  0.0  0.0
   R = 0.999  3.18e-39  0.0  3.18e-39  3.44e-41  0.0  0.0
   R = 1      0.0  0.0  0.0  1.15e-41  0.0  0.0
   R = 1.001  6.37e-39  0.0  6.37e-39  1.15e-41  0.0  0.0
   R = 1.1    0.0  0.0  0.0  1.15e-41  0.0  0.0
   R = 2      1.85e-38  2.12e-39  1.85e-38  4.82e-39  0.0  0.0
   R = 10     0.0  1.2e-36  0.0  5.49e-37  0.0  2.3e-41
   R = 100    1.19e-31  2.6e-32  1.19e-31  1.64e-33  0.0  0.0
   R = 1000   4.83e-27  0.0  4.83e-27  4.59e-41  0.0  0.0
G  values at R = 1
   sigma_los^2(1)/4pi = 0.0865554304300261   minus 49/2 - 3pi/4 - 15C - 12 ln2: 2.32e-40
   sigma_ap^2(1)/4pi  = 0.0873499039895169   minus (5 - pi/4 - 3C - 2 ln2)/(3(1 - ln2)): 1.43e-41
   J1(1) = 0.028851810143342  minus 49/6 - pi/4 - 5C - 4 ln2: 6.03e-41   J3(1) = 0.419589307048996  minus -9/2 + pi/4 + 3C + 2 ln2: 1.15e-41
   sigma_los(1)/sqrt(4pi) = 0.294203   sigma_ap(1)/sqrt(4pi) = 0.29555
   sigma_los^2(1) = 1.08768761747   sigma_ap^2(1) = 1.09767126666  (units G rho_s r_s^2)
H  small R: sigma_los^2 ~ 4pi (K - pi R/4)/(ln(2/R) - 1), sigma_ap^2 ~ 4pi (K - pi R/6)/(ln(2/R) - 1/2),
   K = 7/2 - pi^2/3; columns: relative error, error/(R^2 ln(1/R)), error of the leading term 4pi K/ln(1/R)
   R = 0.3      los      -1.32    -12.2     0.977   ap     -0.531     -4.9      1.16
   R = 0.1      los     -0.127    -5.52     0.208   ap     -0.063    -2.74     0.353
   R = 0.03     los    -0.0136     -4.3    0.0138   ap   -0.00706    -2.24     0.132
   R = 0.01     los   -0.00185    -4.02   -0.0322   ap  -0.000968     -2.1    0.0675
   R = 0.001    los   -2.71e-5    -3.92   -0.0409   ap    -1.4e-5    -2.03    0.0305
   R = 0.0001   los   -3.61e-7    -3.92    -0.033   ap   -1.86e-7    -2.02    0.0212
   R = 0.00001  los   -4.52e-9    -3.93   -0.0266   ap   -2.31e-9    -2.01    0.0168
   J1 = K - pi R/4 + R^2 [(5/6) ln(2/R) + pi^2/3 - 131/36] + O(R^4 ln^2): remainder/(R^4 ln^2(1/R))
   R = 0.1    remainder 0.000179, ratio 0.338
   R = 0.01   remainder 3.58e-8, ratio 0.169
   R = 0.001  remainder 5.4e-12, ratio 0.113
   [J1 - K + pi R/4]/(R^2 ln(1/R)) at R = 1e-2, 1e-3, 1e-4, 1e-6 (limit 5/6): 0.883, 0.866, 0.858, 0.85
   Sigma sigma_los^2 -> 8 pi K: at R = 1e-8, -3.74e-8
I  large R: sigma_los^2 ~ (pi^2/4R)[ln(2R) - 5/4], sigma_ap^2 ~ 2pi/(3 ln(R/2));
   columns: relative error, error*R/ln R
   R = 10     los    -0.0926   -0.402   ap      0.593     2.57   J1    0.0765  J3     0.197
   R = 30     los    -0.0236   -0.209   ap      0.197     1.74   J1     0.134  J3      0.26
   R = 100    los   -0.00576   -0.125   ap     0.0672     1.46   J1     0.169  J3     0.298
   R = 1000   los  -0.000448  -0.0649   ap    0.00899      1.3   J1     0.202  J3     0.333
   R = 10000  los   -3.86e-5  -0.0419   ap    0.00116     1.26   J1     0.219  J3      0.35
J  eta^2(c) = (16 pi^2/3) c [1/2 - J3(c)] / [M_p(c) M(c)] = c sigma_ap^2(c)/M(c)
   c = 1   eta = 0.6724918563  (Table 2: 0.6724918563)  minus older form: 0.0  minus sqrt(c sap2/M): 0.0
   c = 3   eta = 0.6156384552  (Table 2: 0.6156384552)  minus older form: 0.0  minus sqrt(c sap2/M): 1.15e-41
   c = 5   eta = 0.6224015649  (Table 2: 0.6224015649)  minus older form: 0.0  minus sqrt(c sap2/M): 0.0
   c = 10  eta = 0.660879314  (Table 2: 0.6608793140)  minus older form: 1.81e-37  minus sqrt(c sap2/M): 0.0
   M'(c) - 4 pi c^2 rho(c) at c = 3.5: 0.0   M_p'(c) - 2 pi c Sigma(c): 0.0
   minimum of eta: c* = 3.23357476264369   eta(c*) = 0.61542532466637
   maximum of sigma_los: R = 0.510048783501   sigma_los^2/4pi = 0.0903328392478
K  Sigma and M_p: small-R forms and the series near R = 1
   R = 0.1    [Sigma - 2(ln(2/R) - 1)]/(R^2 ln(1/R)) = 2.854   [M_p - 2 pi R^2 (ln(2/R) - 1/2)]/(R^4 ln(1/R)) = 4.978
   R = 0.01   [Sigma - 2(ln(2/R) - 1)]/(R^2 ln(1/R)) = 2.909   [M_p - 2 pi R^2 (ln(2/R) - 1/2)]/(R^4 ln(1/R)) = 4.825
   R = 0.001  [Sigma - 2(ln(2/R) - 1)]/(R^2 ln(1/R)) = 2.939   [M_p - 2 pi R^2 (ln(2/R) - 1/2)]/(R^4 ln(1/R)) = 4.787
   R = 0.9: Sigma - 2 sum lam^(2n)/(2n+3) = 4.36e-40
   R = 1.1: Sigma - 2 sum lam^(2n)/(2n+3) = 3.21e-40
   large R: [Sigma R^2/2 - 1] R at R = 1e3, 1e4: -1.5688, -1.5706
L  central pressure: rho sigma_r^2 - 2 pi ln(1/r) tends to a constant
   r = 1e-3: rho sigma_r^2 = 33.17955027, minus 2 pi ln(1/r) = -10.223156
   r = 1e-5: rho sigma_r^2 = 62.09397589, minus 2 pi ln(1/r) = -10.243868
   r = 1e-7: rho sigma_r^2 = 91.0289062, minus 2 pi ln(1/r) = -10.244076

worst differences by section: {'A': '9.18e-41', 'B': '1.14e-39', 'C': '4.23e-36', 'D': '2.67e-27', 'E': '2.26e-19', 'E2': '2.29e-38', 'F': '4.83e-27', 'G': '2.32e-40', 'J': '1.81e-37', 'K': '4.36e-40'}
ALL CHECKS PASSED
elapsed 11.5 s


==> anc/fig_profiles.py <==
"""Figure 2: sigma_los(R) and sigma_ap(R) of the isotropic, untruncated NFW halo from the closed forms,
in units of sqrt(4 pi G rho_s r_s^2), with the exact values at R = r_s, the peak of sigma_los and the limiting
forms of Sect. 4.1, Eqs. 20-21 (dashed). X in this script is R/r_s.  Writes figures/fig_profiles.pdf and figures/fig_profiles.csv.
Run: OPENBLAS_NUM_THREADS=1 MPLBACKEND=Agg <venv python> -u fig_profiles.py
"""
import csv
import os

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import mpmath as mp

import nfw_closed as nc

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, 'figures')
os.makedirs(FIG, exist_ok=True)
mp.mp.dps = 30
BLUE, ORANGE, INK, GREY = '#2a78d6', '#eb6834', '#222222', '#7a7a7a'

xs = [mp.mpf(10)**(mp.mpf(k)/40 - 3) for k in range(0, 241)]
rows = []
for X in xs:
    with mp.workdps(100):
        sl = mp.sqrt(nc.sigma_los2(X))
        sa = mp.sqrt(nc.sigma_ap2(X))
    rows.append((float(X), float(sl), float(sa)))

J10 = mp.mpf(7)/2 - mp.pi**2/3
small = [(float(X), float(mp.sqrt((J10 - mp.pi*X/4)/(mp.log(2/X) - 1))),
          float(mp.sqrt((J10 - mp.pi*X/6)/(mp.log(2/X) - mp.mpf(1)/2))))
         for X in xs if X <= mp.mpf('0.03')]
large = [(float(X), float(mp.sqrt(mp.pi/(16*X)*(mp.log(2*X) - mp.mpf(5)/4))), float(mp.sqrt(1/(6*mp.log(X/2)))))
         for X in xs if X >= 30]
s1_los = mp.sqrt(mp.mpf(49)/2 - 3*mp.pi/4 - 15*mp.catalan - 12*mp.log(2))
s1_ap = mp.sqrt((5 - mp.pi/4 - 3*mp.catalan - 2*mp.log(2))/(3*(1 - mp.log(2))))
Xpk, s2pk = mp.mpf('0.510048783501'), mp.mpf('0.0903328392478')

with open(os.path.join(FIG, 'fig_profiles.csv'), 'w', newline='') as fh:
    wr = csv.writer(fh)
    wr.writerow(['X', 'sigma_los', 'sigma_ap', 'sigma_los_small_X_asym', 'sigma_ap_small_X_asym',
                 'sigma_los_large_X_asym', 'sigma_ap_large_X_asym'])
    sm = {r[0]: r for r in small}
    lg = {r[0]: r for r in large}
    for X, sl, sa in rows:
        a = sm.get(X, (None, '', ''))
        b = lg.get(X, (None, '', ''))
        wr.writerow([f'{X:.10g}', f'{sl:.12g}', f'{sa:.12g}', a[1], a[2], b[1], b[2]])
    wr.writerow([])
    wr.writerow(['X=1 exact sigma_los', mp.nstr(s1_los, 20), 'sigma_ap', mp.nstr(s1_ap, 20)])
    wr.writerow(['peak X', mp.nstr(Xpk, 12), 'sigma_los', mp.nstr(mp.sqrt(s2pk), 12)])

plt.rcParams.update({'font.size': 11, 'axes.labelsize': 12, 'legend.fontsize': 10, 'axes.edgecolor': '#555555',
                     'xtick.color': '#333333', 'ytick.color': '#333333', 'axes.labelcolor': INK})
fig, ax = plt.subplots(figsize=(6.4, 4.0))
ax.plot([r[0] for r in rows], [r[1] for r in rows], color=BLUE, lw=2, label=r'$\sigma_{\rm los}(R)$')
ax.plot([r[0] for r in rows], [r[2] for r in rows], color=ORANGE, lw=2, ls='-.', label=r'$\sigma_{\rm ap}(R)$')
for i, (pts, lab) in enumerate(((small, 'limiting forms'), (large, None))):
    ax.plot([p[0] for p in pts], [p[1] for p in pts], color=GREY, lw=1.2, ls='--', label=lab)
    ax.plot([p[0] for p in pts], [p[2] for p in pts], color=GREY, lw=1.2, ls='--')
ax.plot([1], [float(s1_los)], 'o', ms=8, color=BLUE, mec='white', mew=1.5, zorder=5)
ax.plot([1], [float(s1_ap)], 's', ms=8, color=ORANGE, mec='white', mew=1.5, zorder=5)
ax.plot([float(Xpk)], [float(mp.sqrt(s2pk))], 'v', ms=8, color=BLUE, mec='white', mew=1.5, zorder=5)
ax.annotate(r'$R=r_s$ (exact values)', xy=(1, float(s1_ap)), xytext=(2.2, 0.335), fontsize=10, color=INK,
            arrowprops=dict(arrowstyle='-', color='#888888', lw=0.8))
ax.annotate(r'peak, $R=0.5100\,r_s$', xy=(float(Xpk), float(mp.sqrt(s2pk))), xytext=(0.012, 0.335), fontsize=10,
            color=INK, arrowprops=dict(arrowstyle='-', color='#888888', lw=0.8))
ax.set_xscale('log')
ax.set_xlim(1e-3, 1e3)
ax.set_ylim(0, 0.36)
ax.set_xlabel(r'$R/r_s$')
ax.set_ylabel(r'dispersion $/\sqrt{4\pi G\rho_s r_s^2}$')
ax.grid(True, which='major', color='#e6e6e6', lw=0.6)
for sp_ in ('top', 'right'):
    ax.spines[sp_].set_visible(False)
ax.legend(loc='lower center', frameon=False)
fig.tight_layout()
fig.savefig(os.path.join(FIG, 'fig_profiles.pdf'))
print('wrote fig_profiles.pdf and fig_profiles.csv;', len(rows), 'points')
print('X=1: sigma_los =', mp.nstr(s1_los, 15), ' sigma_ap =', mp.nstr(s1_ap, 15))


==> anc/fig_validation.py <==
"""Fig. 1: relative difference between the closed forms (Eqs. 17-18) and the definition-based route of v08
(radial Jeans pressure by quadrature, then line-of-sight integration, or the volume integral over the aperture
cylinder), for 1e-5 <= X <= 1e4.  Reads v08_definition_check.csv (or the shipped copy in data/); writes figures/fig_validation.pdf and
figures/fig_validation.csv.
Run: MPLBACKEND=Agg <venv python> -u fig_validation.py
"""
import csv
import os

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, 'figures')
os.makedirs(FIG, exist_ok=True)
BLUE, ORANGE, INK = '#2a78d6', '#eb6834', '#222222'

SRC = os.path.join(HERE, 'v08_definition_check.csv')          # written by v08 --merge
if not os.path.exists(SRC):
    SRC = os.path.join(HERE, 'data', 'v08_definition_check.csv')   # shipped copy
with open(SRC) as fh:
    rows = list(csv.DictReader(fh))
X = [float(r['X']) for r in rows]
rj = [max(float(r['rel_J1']), 1e-36) for r in rows]
rk = [max(float(r['rel_K']), 1e-36) for r in rows]
with open(os.path.join(FIG, 'fig_validation.csv'), 'w', newline='') as fh:
    wr = csv.writer(fh)
    wr.writerow(['X', 'rel_diff_line_of_sight_J1', 'rel_diff_aperture_numerator'])
    for a, b, c in zip(X, rj, rk):
        wr.writerow([f'{a:.12g}', f'{b:.3g}', f'{c:.3g}'])

plt.rcParams.update({'font.size': 11, 'axes.labelsize': 12, 'legend.fontsize': 10, 'axes.edgecolor': '#555555',
                     'xtick.color': '#333333', 'ytick.color': '#333333', 'axes.labelcolor': INK})
fig, ax = plt.subplots(figsize=(6.4, 3.6))
ax.plot(X, rj, 'o', ms=6, color=BLUE, mec='white', mew=0.8,
        label=r'line of sight: $\Sigma\sigma_{\rm los}^2$ ($J_1$)')
ax.plot(X, rk, 's', ms=5.5, color=ORANGE, mec='white', mew=0.8,
        label=r'aperture numerator: $(1/2-J_3)/3$')
ax.axvline(1, color='#bbbbbb', lw=0.8, ls=':')
ax.text(1.15, 3e-36, r'$R=r_s$', fontsize=10, color=INK)
ax.axhline(1e-30, color='#999999', lw=0.8, ls='--')
ax.text(1.5e-5, 1.6e-30, r'$10^{-30}$ (30-digit quadrature)', fontsize=9, color='#555555')
ax.set_xscale('log')
ax.set_yscale('log')
ax.set_xlim(5e-6, 2e4)
ax.set_ylim(1e-36, 1e-27)
ax.set_xlabel(r'$R/r_s$')
ax.set_ylabel('relative difference')
ax.grid(True, which='major', color='#e6e6e6', lw=0.6)
for sp_ in ('top', 'right'):
    ax.spines[sp_].set_visible(False)
ax.legend(loc='upper left', frameon=False)
fig.tight_layout()
fig.savefig(os.path.join(FIG, 'fig_validation.pdf'))
print(f"wrote fig_validation.pdf/.csv: {len(X)} radii, max rel J1 {max(rj):.3g}, max rel K {max(rk):.3g}")


==> anc/figures/fig_profiles.csv <==
X,sigma_los,sigma_ap,sigma_los_small_X_asym,sigma_ap_small_X_asym,sigma_los_large_X_asym,sigma_ap_large_X_asym
0.001,0.17808897552,0.17181080702,0.17808656679192852,0.1718096015617737,,
0.001059253725,0.178851013947,0.172498845383,0.17884832214328944,0.17249749827769453,,
0.001122018454,0.179622106953,0.173194677429,0.17961909888816835,0.17319317207768006,,
0.001188502227,0.180402400052,0.17389842745,0.18039903866123352,0.17389674531115726,,
0.001258925412,0.181192040463,0.174610221435,0.18118828434683423,0.17460834180321658,,
0.001333521432,0.181991177037,0.175330187047,0.18198697995992796,0.17532808679838166,,
0.001412537545,0.182799960189,0.176058453585,0.1827952705121346,0.1760561068958647,,
0.001496235656,0.183618541808,0.176795151943,0.18361330186156216,0.17679252997552805,,
0.001584893192,0.184447075165,0.177540414561,0.18444122054492898,0.17753748511370526,,
0.001678804018,0.185285714806,0.178294375372,0.18527917359037674,0.17829110248796362,,
0.00177827941,0.186134616436,0.179057169741,0.18612730830922425,0.17905351326981014,,
0.001883649089,0.186993936791,0.179828934392,0.18698577206475703,0.17982484950425795,,
0.001995262315,0.187863833491,0.180609807331,0.1878547120159736,0.18060524397507619,,
0.00211348904,0.188744464887,0.181399927762,0.18873427483402327,0.1813948300544442,,
0.002238721139,0.189635989889,0.182199435983,0.1896246063888622,0.1821937415356206,,
0.002371373706,0.190538567775,0.183008473286,0.19052585140342798,0.18300211244711495,,
0.002511886432,0.19145235799,0.183827181833,0.19143815307238438,0.18382007684671853,,
0.00266072506,0.192377519918,0.184655704528,0.19236165264221286,0.18464776859360504,,
0.002818382931,0.193314212646,0.185494184873,0.19329648894912602,0.18548532109655327,,
0.002985382619,0.194262594696,0.186342766814,0.1942427979109457,0.18633286703617158,,
0.00316227766,0.19522282374,0.187201594565,0.1952007119687213,0.18719053805881214,,
0.003349654392,0.196195056296,0.18807081243,0.19617035947345912,0.18805846443965665,,
0.003548133892,0.197179447396,0.188950564591,0.19715186401288556,0.18893677471222478,,
0.003758374043,0.198176150221,0.189840994898,0.19814534367267211,0.1898255952613074,,
0.003981071706,0.199185315727,0.190742246625,0.19915091022600087,0.1907250498760498,,
0.004216965034,0.200207092222,0.191654462217,0.20016866824474147,0.191635259259607,,
0.004466835922,0.201241624925,0.192577783012,0.20119871412483423,0.19255634049146056,,
0.00473151259,0.202289055495,0.193512348942,0.20224113501772378,0.19348840643811605,,
0.005011872336,0.203349521512,0.194458298211,0.20329600765885175,0.19443156510749726,,
0.005308844442,0.204423155942,0.195415766954,0.20436339708328502,0.1953859189419027,,
0.005623413252,0.20551008655,0.196384888861,0.20544335521751758,0.19635156404389578,,
0.005956621435,0.206610435281,0.197365794785,0.2065359193353215,0.19732858932895203,,
0.006309573445,0.207724317601,0.198358612313,0.20764111036422342,0.19831707559807807,,
0.006683439176,0.208851841793,0.199363465316,0.20875893102772577,0.19931709452294502,,
0.007079457844,0.209993108209,0.200380473464,0.20988936380675716,0.20032870753532947,,
0.007498942093,0.211148208482,0.201409751707,0.21103236870199762,0.20135196461182445,,
0.007943282347,0.212317224679,0.202451409729,0.21218788077665593,0.20238690294385595,,
0.008413951416,0.213500228418,0.203505551359,0.2133558074569407,0.2034335454820088,,
0.008912509381,0.214697279919,0.204572273954,0.2145360255648307,0.2044918993425126,,
0.009440608763,0.215908427016,0.205651667738,0.21572837805476558,0.20556195406245104,,
0.01,0.217133704106,0.206743815104,0.2169326704224931,0.20664367968881478,,
0.01059253725,0.218373131043,0.207848789877,0.21814866675046649,0.2077370246849018,,
0.01122018454,0.219626711973,0.208966656531,0.21937608534980996,0.20884191363575302,,
0.01188502227,0.220894434114,0.210097469369,0.220614593953881,0.20995824473226957,,
0.01258925412,0.22217626647,0.211241271652,0.2218638044127567,0.21108588701135658,,
0.01333521432,0.223472158488,0.212398094686,0.2231232668314414,0.21222467732684397,,
0.01412537545,0.224782038647,0.213567956861,0.22439246308709798,0.21337441702299917,,
0.01496235656,0.22610581299,0.214750862646,0.225670799651982,0.21453486827912446,,
0.01584893192,0.227443363584,0.215946801528,0.226957599638816,0.2157057500899616,,
0.01678804018,0.228794546925,0.21715574691,0.2282520939738453,0.2168867338423405,,
0.0177827941,0.23015919227,0.218377654953,0.22955341158949466,0.21807743844362856,,
0.01883649089,0.231537099912,0.219612463375,0.23086056851306452,0.2192774249519653,,
0.01995262315,0.232928039387,0.220860090193,0.23217245570986333,0.22048619065189665,,
0.0211348904,0.234331747627,0.222120432422,0.23348782551809005,0.22170316251171787,,
0.02238721139,0.235747927045,0.223393364721,0.2348052764880672,0.22292768995044515,,
0.02371373706,0.237176243564,0.224678737994,0.23612323640936494,0.22415903683267083,,
0.02511886432,0.238616324601,0.225976377944,0.2374399432750774,0.22539637259840267,,
0.0266072506,0.240067756988,0.227286083579,0.23875342389193313,0.22663876242207667,,
0.02818382931,0.241530084852,0.228607625683,0.24006146979671847,0.22788515627995046,,
0.02985382619,0.243002807454,0.229940745243,0.2413616100820144,0.22913437678764953,,
0.0316227766,0.244485376993,0.231285151839,,,,
0.03349654392,0.245977196377,0.232640522005,,,,
0.03548133892,0.247477616979,0.234006497565,,,,
0.03758374043,0.248985936375,0.235382683941,,,,
0.03981071706,0.250501396085,0.236768648452,,,,
0.04216965034,0.252023179314,0.2381639186,,,,
0.04466835922,0.253550408725,0.239567980362,,,,
0.0473151259,0.255082144236,0.240980276483,,,,
0.05011872336,0.256617380867,0.242400204796,,,,
0.05308844442,0.258155046659,0.243827116566,,,,
0.05623413252,0.259694000661,0.245260314875,,,,
0.05956621435,0.261233031029,0.246699053068,,,,
0.06309573445,0.262770853241,0.248142533266,,,,
0.06683439176,0.264306108449,0.249589904957,,,,
0.07079457844,0.265837362001,0.251040263696,,,,
0.07498942093,0.267363102145,0.252492649924,,,,
0.07943282347,0.268881738953,0.253946047916,,,,
0.08413951416,0.270391603477,0.255399384896,,,,
0.08912509381,0.271890947178,0.256851530325,,,,
0.09440608763,0.27337794164,0.258301295386,,,,
0.1,0.274850678619,0.259747432699,,,,
0.1059253725,0.276307170439,0.261188636272,,,,
0.1122018454,0.277745350767,0.262623541727,,,,
0.1188502227,0.279163075808,0.264050726813,,,,
0.1258925412,0.280558125936,0.265468712239,,,,
0.1333521432,0.281928207798,0.26687596284,,,,
0.1412537545,0.28327095691,0.26827088911,,,,
0.1496235656,0.284583940786,0.269651849116,,,,
0.1584893192,0.285864662607,0.27101715081,,,,
0.1678804018,0.287110565463,0.272365054773,,,,
0.177827941,0.28831903718,0.273693777391,,,,
0.1883649089,0.289487415755,0.275001494477,,,,
0.1995262315,0.290612995402,0.276286345366,,,,
0.211348904,0.291693033215,0.277546437473,,,,
0.2238721139,0.29272475646,0.278779851316,,,,
0.2371373706,0.293705370477,0.279984646017,,,,
0.2511886432,0.294632067192,0.28115886526,,,,
0.266072506,0.295502034211,0.28230054369,,,,
0.2818382931,0.296312464481,0.283407713752,,,,
0.2985382619,0.297060566473,0.284478412917,,,,
0.316227766,0.297743574862,0.285510691294,,,,
0.3349654392,0.298358761632,0.286502619559,,,,
0.3548133892,0.298903447575,0.287452297176,,,,
0.3758374043,0.299375014089,0.288357860844,,,,
0.3981071706,0.29977091523,0.289217493122,,,,
0.4216965034,0.300088689914,0.290029431158,,,,
0.4466835922,0.300325974191,0.290791975449,,,,
0.473151259,0.300480513491,0.29150349857,,,,
0.5011872336,0.300550174753,0.292162453776,,,,
0.5308844442,0.300532958312,0.292767383399,,,,
0.5623413252,0.300427009456,0.293316926965,,,,
0.5956621435,0.300230629528,0.293809828931,,,,
0.6309573445,0.299942286481,0.29424494597,,,,
0.6683439176,0.299560624753,0.294621253709,,,,
0.7079457844,0.299084474384,0.294937852857,,,,
0.7498942093,0.298512859254,0.295193974642,,,,
0.7943282347,0.297845004358,0.295388985486,,,,
0.8413951416,0.297080342036,0.295522390871,,,,
0.8912509381,0.296218517076,0.295593838341,,,,
0.9440608763,0.295259390623,0.295603119603,,,,
1,0.294203042863,0.295550171696,,,,
1.059253725,0.293049774418,0.295435077224,,,,
1.122018454,0.291800106451,0.295258063635,,,,
1.188502227,0.290454779459,0.295019501569,,,,
1.258925412,0.289014750777,0.294719902287,,,,
1.333521432,0.287481190796,0.29435991422,,,,
1.412537545,0.285855477954,0.293940318676,,,,
1.496235656,0.284139192536,0.29346202477,,,,
1.584893192,0.282334109357,0.292926063627,,,,
1.678804018,0.280442189403,0.29233358194,,,,
1.77827941,0.27846557052,0.291685834948,,,,
1.883649089,0.276406557236,0.290984178938,,,,
1.995262315,0.274267609848,0.290230063321,,,,
2.11348904,0.272051332844,0.289425022409,,,,
2.238721139,0.269760462813,0.288570666943,,,,
2.371373706,0.267397855929,0.287668675485,,,,
2.511886432,0.264966475138,0.286720785742,,,,
2.66072506,0.262469377158,0.285728785903,,,,
2.818382931,0.259909699406,0.284694506067,,,,
2.985382619,0.257290646943,0.283619809829,,,,
3.16227766,0.254615479559,0.282506586082,,,,
3.349654392,0.251887499069,0.281356741101,,,,
3.548133892,0.249110036924,0.280172190945,,,,
3.758374043,0.246286442195,0.278954854224,,,,
3.981071706,0.243420070011,0.277706645268,,,,
4.216965034,0.240514270506,0.276429467716,,,,
4.466835922,0.237572378319,0.275125208559,,,,
4.73151259,0.234597702703,0.27379573263,,,,
5.011872336,0.231593518249,0.272442877573,,,,
5.308844442,0.228563056276,0.271068449268,,,,
5.623413252,0.225509496884,0.269674217732,,,,
5.956621435,0.222435961682,0.268261913466,,,,
6.309573445,0.219345507199,0.266833224263,,,,
6.683439176,0.216241118963,0.265389792434,,,,
7.079457844,0.21312570624,0.263933212453,,,,
7.498942093,0.210002097428,0.262465029,,,,
7.943282347,0.206873036063,0.260986735372,,,,
8.413951416,0.203741177447,0.259499772249,,,,
8.912509381,0.200609085834,0.258005526785,,,,
9.440608763,0.197479232178,0.256505331999,,,,
10,0.194353992394,0.255000466457,,,,
10.59253725,0.191235646109,0.253492154194,,,,
11.22018454,0.188126375863,0.251981564883,,,,
11.88502227,0.185028266735,0.250469814202,,,,
12.58925412,0.181943306364,0.248957964398,,,,
13.33521432,0.178873385317,0.247447025008,,,,
14.12537545,0.175820297791,0.24593795374,,,,
14.96235656,0.172785742605,0.244431657463,,,,
15.84893192,0.16977132446,0.242928993326,,,,
16.78804018,0.166778555436,0.24143076996,,,,
17.7827941,0.163808856692,0.239937748756,,,,
18.83649089,0.160863560358,0.238450645215,,,,
19.95262315,0.157943911578,0.236970130342,,,,
21.1348904,0.155051070693,0.235496832085,,,,
22.38721139,0.152186115533,0.234031336793,,,,
23.71373706,0.149350043811,0.232574190703,,,,
25.11886432,0.146543775582,0.231125901429,,,,
26.6072506,0.143768155771,0.229686939456,,,,
28.18382931,0.141023956731,0.22825773963,,,,
29.85382619,0.138311880843,0.226838702632,,,,
31.6227766,0.135632563121,0.225430196443,,,0.13411923049799493,0.24570408184013118
33.49654392,0.132986573821,0.224032557777,,,0.13160231113231957,0.24318184163626333
35.48133892,0.130374421054,0.222646093502,,,0.12910811380113596,0.24073571516390474
37.58374043,0.127796553363,0.221271082023,,,0.12663805598701683,0.23836194971353517
39.81071706,0.125253362294,0.219907774634,,,0.1241934123309377,0.23605704660274657
42.16965034,0.122745184924,0.218556396844,,,0.12177532493573558,0.23381773948687462
44.66835922,0.120272306352,0.217217149656,,,0.11938481290487457,0.2316409748909302
47.3151259,0.117834962147,0.215890210819,,,0.11702278118175143,0.22952389469888648
50.11872336,0.115433340745,0.214575736034,,,0.1146900287481787,0.22746382037191698
53.08844442,0.113067585794,0.213273860128,,,0.11238725623487006,0.2254582386973903
56.23413252,0.110737798441,0.211984698184,,,0.11011507299161194,0.22350478889618838
59.56621435,0.108444039559,0.210708346629,,,0.10787400366025342,0.22160125093794628
63.09573445,0.106186331913,0.209444884288,,,0.10566449428960059,0.21974553493270407
66.83439176,0.103964662264,0.208194373392,,,0.10348691802770216,0.21793567148371162
70.79457844,0.101778983401,0.206956860553,,,0.10134158042380015,0.21616980290013493
74.98942093,0.0996292161139,0.205732377695,,,0.09922872436934818,0.21444617518052567
79.43282347,0.0975152510987,0.204520942947,,,0.0971485347049263,0.21276313068840805
84.13951416,0.0954369507924,0.203322561498,,,0.09510114251757162,0.21111910145045507
89.12509381,0.0933941511444,0.202137226421,,,0.09308662915096663,0.2095126030156618
94.40608763,0.0913866633206,0.200964919452,,,0.09110502994905474,0.20794222882084906
100,0.0894142753411,0.199805611736,,,0.08915633775196274,0.20640664501388656
105.9253725,0.087476753654,0.198659264547,,,0.08724050616158152,0.2049045856913313
112.2018454,0.0855738446439,0.197525829959,,,0.0853574525927724,0.2034348485118366
118.8502227,0.0837052760786,0.196405251503,,,0.08350706112490992,0.20199629065078598
125.8925412,0.081870758493,0.195297464776,,,0.08168918516733133,0.20058782506521997
133.3521432,0.0800699865132,0.19420239803,,,0.0799036499512237,0.19920841704131473
141.2537545,0.0783026401212,0.19311997273,,,0.07815025485953343,0.19785708099949412
149.6235656,0.0765683858624,0.192050104082,,,0.07642877560561842,0.19653287753475843
158.4893192,0.0748668779967,0.190992701532,,,0.07473896627057368,0.1952349106720345
167.8804018,0.0731977595955,0.189947669246,,,0.07308056120843841,0.1939623253183257
177.827941,0.0715606635856,0.188914906559,,,0.07145327682783002,0.19271430489519972
188.3649089,0.0699552137425,0.1878943084,,,0.06985681325794314,0.19149006913672034
199.5262315,0.0683810256334,0.186885765697,,,0.06829085590629297,0.1902888720393313
211.348904,0.0668377075131,0.185889165758,,,0.06675507691506946,0.18910999995145394
223.8721139,0.0653248611733,0.184904392633,,,0.0652491365224956,0.18795276979168327
237.1373706,0.0638420827475,0.183931327451,,,0.06377268433514736,0.1868165273854765
251.1886432,0.062388963473,0.18296984874,,,0.062325360516791106,0.18570064591113158
266.072506,0.0609650904119,0.182019832736,,,0.060906796898922456,0.1846045244466701
281.8382931,0.0595700471316,0.18108115366,,,0.05951661801784745,0.18352758660997096
298.5382619,0.058203414348,0.180153683987,,,0.05815444208282898,0.182469279285165
316.227766,0.0568647705319,0.179237294701,,,0.056819881879527065,0.18142907142889667
334.9654392,0.05555369248,0.17833185553,,,0.05551254561268862,0.18040645295060131
354.8133892,0.0542697558525,0.177437235165,,,0.054232037691788984,0.17940093366143403
375.8374043,0.0530125356785,0.176553301472,,,0.052977959463092486,0.17841204228693125
398.1071706,0.0517816068303,0.175679921682,,,0.051749909891380244,0.17743932553888703
421.6965034,0.0505765444688,0.174816962578,,,0.050547486194390485,0.17648234724229295
446.6835922,0.0493969244602,0.173964290662,,,0.049370284432826914,0.17554068751352142
473.151259,0.0482423237657,0.173121772314,,,0.0482179000586145,0.17461394198623573
501.1872336,0.0471123208061,0.172289273942,,,0.047089928423917495,0.17370172108178522
530.8844442,0.0460064958017,0.171466662117,,,0.04598596525328111,0.17280364932109568
562.3413252,0.0449244310884,0.170653803705,,,0.044905607081115,0.1719193646752944
595.6621435,0.0438657114122,0.169850565981,,,0.043848451656603005,0.17104851795251882
630.9573445,0.0428299242021,0.169056816744,,,0.042814098317998484,0.17019077221855058
668.3439176,0.0418166598233,0.168272424417,,,0.04180214833814756,0.16934580224909088
707.9457844,0.0408255118108,0.167497258141,,,0.04081220524297341,0.1685132940116556
749.8942093,0.0398560770848,0.166731187863,,,0.039843875104551764,0.16769294417521527
794.3282347,0.0389079561495,0.165974084415,,,0.03889676681031246,0.1668844596458412
841.3951416,0.0379807532746,0.165225819588,,,0.037970492309811206,0.16608755712674292
891.2509381,0.0370740766618,0.164486266199,,,0.037064666840431894,0.1653019627011975
944.0608763,0.0361875385963,0.163755298152,,,0.036178909133300255,0.16452741143697616
1000,0.0353207555848,0.163032790495,,,0.035312841600615666,0.1637636470109705

X=1 exact sigma_los,0.29420304286330237126,sigma_ap,0.2955501716959692443
peak X,0.510048783501,sigma_los,0.300554220146


==> anc/figures/fig_validation.csv <==
X,rel_diff_line_of_sight_J1,rel_diff_aperture_numerator
1e-05,1.21e-31,9.13e-32
0.001,5.84e-32,8.97e-32
0.00146779926762,2.05e-32,1.19e-31
0.00215443469003,6.45e-32,8.93e-32
0.00316227766017,1.02e-32,6.83e-32
0.00464158883361,2.04e-32,1.13e-31
0.00681292069058,6.62e-32,1.24e-31
0.01,1.28e-32,1.41e-31
0.0146779926762,3.38e-32,4.13e-32
0.0215443469003,5.59e-32,2.39e-32
0.0316227766017,5.47e-32,1.41e-32
0.0464158883361,5.1e-32,6.21e-32
0.0681292069058,9.87e-32,1.02e-32
0.1,6.41e-32,1.62e-31
0.146779926762,4.75e-32,1.56e-32
0.215443469003,5.07e-32,7.69e-33
0.316227766017,3.7e-32,1.37e-31
0.464158883361,8.84e-32,3e-32
0.681292069058,5.2e-32,6.01e-32
0.99,8.4e-32,1.97e-32
0.999,5.75e-32,9.49e-35
1,3.09e-32,6.34e-32
1.001,8.76e-33,4.22e-32
1.01,1.97e-32,1.08e-32
1.46779926762,1.63e-31,6.11e-32
2.15443469003,3.97e-32,3.39e-32
3.16227766017,6.06e-32,6.53e-32
4.64158883361,4.22e-32,3.09e-32
6.81292069058,2.79e-32,1.3e-32
10,2.73e-32,4.8e-33
14.6779926762,1.86e-32,1.06e-31
21.5443469003,1.42e-32,1.12e-31
31.6227766017,1.13e-32,1.86e-31
46.4158883361,2.61e-32,1.01e-31
68.1292069058,6.62e-32,7.03e-32
100,9.32e-32,2.89e-32
146.779926762,2.66e-32,2.79e-32
215.443469003,6.01e-32,9.48e-32
316.227766017,6.42e-33,4.15e-32
464.158883361,5.65e-32,7.93e-32
681.292069058,1.6e-32,1.33e-31
1000,1.19e-31,3.98e-32
10000,3.79e-32,1.57e-32


==> anc/logcanon.py <==
"""Exact zero test for sums of (rational function) x (products of logs of rational functions).

Every log(arg) is rewritten as log|c| + sum_i e_i log(p_i), with p_i the irreducible factors of arg (over Q);
a factor that is negative on the stated domain is replaced by -p_i (signs are read at several sample points of the
domain and must agree, and the overall sign of arg must be +1, i.e. no branch is crossed).  polylog(1, z) is
rewritten as -log(1 - z).  The expression is then a polynomial in the atoms log(p_i) with rational-function
coefficients; logs of distinct irreducible polynomials are algebraically independent over the rational functions,
so the expression is identically zero iff every coefficient simplifies to zero.
"""
import sympy as sp


def _canon_log(arg, samples):
    num, den = sp.fraction(sp.together(arg))
    cn, fn = sp.factor_list(sp.expand(num))
    cd, fd = sp.factor_list(sp.expand(den))
    const = sp.Rational(cn)/sp.Rational(cd)
    facs = [(p, e) for p, e in fn] + [(p, -e) for p, e in fd]
    out = sp.log(abs(const)) if const != 1 else sp.Integer(0)
    sign = 1 if const > 0 else -1
    for p, e in facs:
        vals = [sp.N(p.subs(s), 30) for s in samples]
        if all(v > 0 for v in vals):
            q = p
        elif all(v < 0 for v in vals):
            q = sp.expand(-p)
            sign *= (-1)**e
        else:
            raise ValueError(f"factor {p} changes sign on the sample points")
        out += e*sp.log(q)
    if sign != 1:
        raise ValueError(f"log of a negative quantity: {arg}")
    return out


def canon(expr, samples):
    expr = expr.replace(lambda e: isinstance(e, sp.polylog) and e.args[0] == 1, lambda e: -sp.log(1 - e.args[1]))
    expr = expr.replace(lambda e: isinstance(e, sp.log), lambda e: _canon_log(e.args[0], samples))
    return sp.expand(expr)


def is_identically_zero(expr, samples):
    e = canon(expr, samples)
    atoms = sorted(e.atoms(sp.log), key=sp.default_sort_key)
    if not atoms:
        z = sp.simplify(sp.together(e))
        return z == 0, {'1': z}
    poly = sp.Poly(e, *atoms)
    bad = {}
    for mon, coef in poly.terms():
        z = sp.simplify(sp.together(coef))
        if z != 0:
            bad[str(mon)] = z
    return len(bad) == 0, bad


==> anc/nfw_closed.py <==
"""Reference implementation of the closed forms printed in the paper (Sects. 3-4).

Isotropic, untruncated, self-consistent NFW halo; X = R/r_s.
    Sigma sigma_los^2 = 8 pi G rho_s^2 r_s^3 J1(X),   Sigma = 2 rho_s r_s f(X),   M_p = 4 pi rho_s r_s^3 h(X)
    sigma_los^2 / (4 pi G rho_s r_s^2) = J1/f,        sigma_ap^2 / (4 pi G rho_s r_s^2) = (1/2 - J3)/(3 h)

Weight-2 functions (paper eqs. for T1, T2):
  X < 1: lam = sqrt(1-X^2) [lambda in the paper], tau = arccosh(1/X), alpha = arccos X
         T1 = [pi^2/6 - Li2(e^{-2 tau}) - tau^2 + tau ln(2 lam^2/X)] / lam
         T2 = [Cl2(pi/2 - alpha) + Cl2(pi/2 + alpha)] / X
  X > 1: s = sqrt(X^2-1), theta = arccos(1/X), eta = arccosh X
         T1 = [Cl2(2 theta) + theta ln(2 s^2/X)] / s
         T2 = [2 Ti2(e^{-eta}) + pi eta/2] / X
  X = 1: T1 = 2 - ln 2, T2 = 2 G.
Only mpmath is used (numpy/scipy for the float64 version).
"""
import mpmath as mp


# ----------------------------------------------------------------------------- mpmath (arbitrary precision)
def F(X):
    X = mp.mpf(X)
    if X == 1:
        return mp.mpf(1)
    if X < 1:
        return mp.acosh(1/X)/mp.sqrt(1 - X**2)
    return mp.acos(1/X)/mp.sqrt(X**2 - 1)


def f(X):
    X = mp.mpf(X)
    if X == 1:
        return mp.mpf(1)/3
    return (1 - F(X))/(X**2 - 1)


def h(X):
    """projected-mass function, M_p = 4 pi rho_s r_s^3 h(X)"""
    X = mp.mpf(X)
    return mp.log(X/2) + F(X)


def Ti2(y):
    return mp.im(mp.polylog(2, 1j*mp.mpf(y)))


def Cl2(t):
    return mp.clsin(2, t)


def T1(X):
    X = mp.mpf(X)
    if X == 1:
        return 2 - mp.log(2)
    if X < 1:
        s = mp.sqrt(1 - X**2)
        tau = mp.acosh(1/X)
        return (mp.pi**2/6 - mp.polylog(2, mp.exp(-2*tau)) - tau**2 + tau*mp.log(2*s**2/X))/s
    s = mp.sqrt(X**2 - 1)
    th = mp.acos(1/X)
    return (Cl2(2*th) + th*mp.log(2*s**2/X))/s


def T2(X):
    X = mp.mpf(X)
    if X == 1:
        return 2*mp.catalan
    if X < 1:
        al = mp.acos(X)
        return (Cl2(mp.pi/2 - al) + Cl2(mp.pi/2 + al))/X
    eta = mp.acosh(X)
    return (2*Ti2(mp.exp(-eta)) + mp.pi*eta/2)/X


def J1(X):
    X = mp.mpf(X)
    return ((3*X**2 - 2)*T1(X) - (3*X**2 - mp.mpf(1)/2)*T2(X)
            + (11 + X**2)/2 - mp.pi*X/4 + 3*mp.log(X/2) + (5 - 3*X**2 - X**4)*f(X)/2)


def J3(X):
    X = mp.mpf(X)
    return (3*X**2*(1 - X**2)*T1(X) + mp.mpf(3)/2*X**2*(2*X**2 - 1)*T2(X)
            + (3 - 11*X**2 - X**4)/2 + mp.pi*X**3/4 + (1 - 3*X**2)*mp.log(X/2)
            + (X**6 + 3*X**4 - 6*X**2 + 2)*f(X)/2)


def sigma_los2(X):
    """sigma_los^2 in units of 4 pi G rho_s r_s^2."""
    return J1(X)/f(X)


def sigma_ap2(X):
    """sigma_ap^2(<R) in units of 4 pi G rho_s r_s^2 (cylinder of radius R, untruncated halo)."""
    return (mp.mpf(1)/2 - J3(X))/(3*h(X))


def m_mass(x):
    x = mp.mpf(x)
    return mp.log1p(x) - x/(1 + x)


def hp(fun, X, dps):
    """Evaluate fun(X) with dps working digits (cancellation at large X and near X = 1 costs digits)."""
    with mp.workdps(dps):
        return +fun(X)


# ----------------------------------------------------------------------------- float64 (numpy, vectorised)
def float64_funcs():
    import numpy as np
    from scipy.special import spence

    def li2(z):                       # Li2(z) = spence(1 - z) for complex z (scipy convention)
        return spence(1 - z)

    def sigma_los2_64(X):
        X = np.asarray(X, dtype=float)
        out = np.empty_like(X)
        lo = X < 1
        hi = ~lo
        # X < 1
        Xl = X[lo]
        s = np.sqrt(1 - Xl**2)
        tau = np.arccosh(1/Xl)
        al = np.arccos(Xl)
        t1 = (np.pi**2/6 - li2(np.exp(-2*tau) + 0j).real - tau**2 + tau*np.log(2*s**2/Xl))/s
        cl = lambda t: li2(np.exp(1j*t)).imag
        t2 = (cl(np.pi/2 - al) + cl(np.pi/2 + al))/Xl
        Fl = tau/s
        fl = (1 - Fl)/(Xl**2 - 1)
        out[lo] = ((3*Xl**2 - 2)*t1 - (3*Xl**2 - 0.5)*t2 + (11 + Xl**2)/2 - np.pi*Xl/4 + 3*np.log(Xl/2)
                   + (5 - 3*Xl**2 - Xl**4)*fl/2)/fl
        # X > 1
        Xh = X[hi]
        s = np.sqrt(Xh**2 - 1)
        th = np.arccos(1/Xh)
        eta = np.arccosh(Xh)
        t1 = (cl(2*th) + th*np.log(2*s**2/Xh))/s
        t2 = (2*li2(1j*np.exp(-eta)).imag + np.pi*eta/2)/Xh
        Fh = th/s
        fh = (1 - Fh)/(Xh**2 - 1)
        out[hi] = ((3*Xh**2 - 2)*t1 - (3*Xh**2 - 0.5)*t2 + (11 + Xh**2)/2 - np.pi*Xh/4 + 3*np.log(Xh/2)
                   + (5 - 3*Xh**2 - Xh**4)*fh/2)/fh
        return out                      # sigma_los^2 / (4 pi G rho_s r_s^2)

    return sigma_los2_64


==> anc/v01_T1_T2_proofs.py <==
"""v01: proofs (symbolic where possible) of the two weight-2 functions of the isotropic NFW projection.

    T1(X) = int_X^inf ln(1+x) dx / ((1+x) sqrt(x^2-X^2)),   T2(X) = int_X^inf ln(1+x) dx / (x sqrt(x^2-X^2)).

Statements under test (Sect. 3 and App. A of the paper):
  X<1 (sigma = sqrt(1-X^2), tau = arccosh(1/X), a = e^-tau = X/(1+sigma), alpha = arccos X):
      sigma*T1 = pi^2/6 - Li2(a^2) + ln a * ln((1+a^2)/(1-a^2)^2) = pi^2/6 - Li2(e^-2tau) - tau^2 + tau ln(2 sigma^2/X)
      X*T2     = Cl2(pi/2 - alpha) + Cl2(pi/2 + alpha)
  X>1 (s = sqrt(X^2-1), theta = arccos(1/X), eta = arccosh X):
      s*T1 = Cl2(2 theta) + theta ln(2 s^2/X),      X*T2 = 2 Ti2(e^-eta) + pi eta/2
  X=1:  T1 = 2 - ln 2,  T2 = 2G.

Structure of this script (each step says whether it is a symbolic identity check or a numerical check):
  S1  substitution x = X(u+1/u)/2: 1+x = (X/2)(u+a)(u+1/a)/u ; dx/((1+x)S) = (1/sigma) d ln[(u+a)/(u+1/a)] ;
      dx/(x S) = (2/X) du/(1+u^2)                                                  [sympy, exact]
  S2  explicit antiderivative A(u) of (P+Q-L+c)(dP-dQ):  dA/du == integrand          [sympy, exact]
  S3  A(u) -> 0 as u -> inf (hand proof via Li2 inversion; numerical confirmation)   [numerical, 60 digits]
  S4  -A(1) == pi^2/6 - Li2(a^2) + ln a ln((1+a^2)/(1-a^2)^2) on 0<a<=1:
      d/da of both sides equal (sympy, exact) and both vanish at a = 1               [sympy, exact]
  S5  second form (tau) == first form                                                 [sympy, exact algebra]
  S6  B(a) := Li2(1-a^2) + ln a ln(1+a^2) equals the bracket on (0,1] (derivative + value at 1),
      and B(1/a) = -B(a) (derivative + value at 1): so T1 = B(a(sigma))/sigma is even in sigma and
      analytic in sigma^2 = 1-X^2 near X = 1                                         [sympy, exact]
  S7  evaluation of B at a = e^{-i theta}: B = i[Cl2(2theta) + theta ln(2 s^2/X)]     [numerical, 50 digits]
  S8  T2 derivations: x = X sec(psi) gives X*T2 = int_0^{pi/2} [ln(X+cos psi) - ln cos psi] dpsi
      (sympy, exact); X<1 Clausen evaluation and X>1 Fourier evaluation             [numerical, 50 digits]
  S9  final closed forms vs the defining integrals, both sides of X = 1, and the X = 1 values
                                                                                      [numerical, 50 digits]
Run: OPENBLAS_NUM_THREADS=1 <venv python> -u v01_T1_T2_proofs.py > v01_T1_T2_proofs.out
"""
import time
import sympy as sp
import mpmath as mp
from logcanon import is_identically_zero

T0 = time.time()


def sec(t):
    print(f"\n=== {t}   (t = {time.time()-T0:.1f} s)", flush=True)


SAMP_AU = [{'a': sp.Rational(3, 10), 'u': sp.Rational(27, 10)}, {'a': sp.Rational(71, 100), 'u': sp.Rational(13, 10)},
           {'a': sp.Rational(1, 20), 'u': 15}]          # domain 0 < a < 1, u > 1
SAMP_A = [{'a': sp.Rational(3, 10)}, {'a': sp.Rational(71, 100)}, {'a': sp.Rational(1, 20)}]   # 0 < a < 1


def is_zero(expr, samples=None):
    """exact zero test (logcanon): logs split into irreducible positive factors, each coefficient must vanish."""
    syms = {str(s_) for s_ in expr.free_symbols}
    if samples is None:
        samples = SAMP_AU if 'u' in syms else SAMP_A
    samples = [{sp.Symbol(k_, positive=True): v_ for k_, v_ in smp.items()} for smp in samples]
    return is_identically_zero(expr, samples)


a, u, t = sp.symbols('a u t', positive=True)
X = 2*a/(1 + a**2)
sig = (1 - a**2)/(1 + a**2)
x = X*(u + 1/u)/2
S = X*(u - 1/u)/2                       # = sqrt(x^2 - X^2) for u >= 1
P, Q, L = sp.log(u + a), sp.log(u + 1/a), sp.log(u)
c = sp.log(X/2)
k = 1/a - a

# ------------------------------------------------------------------------------------------- S1
sec("S1. substitution identities (exact)")
print("S^2 - (x^2 - X^2) =", sp.simplify(S**2 - (x**2 - X**2)))
print("1 + x - (X/2)(u+a)(u+1/a)/u =", sp.simplify(1 + x - (X/2)*(u + a)*(u + 1/a)/u))
lhs = sp.diff(x, u)/((1 + x)*S)
rhs = (1/(u + a) - 1/(u + 1/a))/sig
print("dx/((1+x)S) - (1/sigma)(1/(u+a) - 1/(u+1/a)) du =", sp.simplify(lhs - rhs))
lhs2 = sp.diff(x, u)/(x*S)
print("dx/(xS) - (2/X) du/(1+u^2) =", sp.simplify(lhs2 - 2/(X*(1 + u**2))))
print("dx/du = (X/2)(1 - 1/u^2) > 0 for u > 1, x(1) = X, x(inf) = inf: u in [1,inf) <-> x in [X,inf)")
print("ln(1+x) = P + Q - L + c  with P = ln(u+a), Q = ln(u+1/a), L = ln u, c = ln(X/2)  (all factors > 0)")
print("=> sigma*T1 = int_1^inf (P + Q - L + c)(dP - dQ),   X*T2 = 2 int_1^inf ln(1+x) du/(1+u^2)")

# ------------------------------------------------------------------------------------------- S2
sec("S2. explicit antiderivative of (P+Q-L+c)(dP-dQ) on u >= 1 (exact derivative check)")
A = (P**2 - Q**2 + sp.polylog(2, -k/(u + a)) - sp.polylog(2, k/(u + 1/a))
     + L*(sp.log(1 + a*u) - sp.log(1 + u/a)) + sp.polylog(2, -a*u) - sp.polylog(2, -u/a) + c*(P - Q))
integrand = (P + Q - L + c)*(1/(u + a) - 1/(u + 1/a))
dA = sp.diff(A, u)
ok, rem = is_zero(dA - integrand)
print("A(u) = P^2 - Q^2 + Li2(-k/(u+a)) - Li2(k/(u+1/a)) + L[ln(1+au) - ln(1+u/a)] + Li2(-au) - Li2(-u/a) + c(P-Q),"
      "  k = 1/a - a")
print("dA/du - integrand == 0 :", ok, "" if ok else rem)
print("branch check: for 0<a<1, u>=1 the Li2 arguments are -k/(u+a) < 0, 0 < k/(u+1/a) <= 1-a < 1, -au < 0, -u/a < 0"
      " (all real, below the cut [1,inf))")

# ------------------------------------------------------------------------------------------- S3
sec("S3. A(u) -> 0 as u -> inf (numerical confirmation of the hand proof)")
print("hand proof: P-Q = O(1/u), P^2-Q^2 = O(ln u/u), Li2(-k/(u+a)), Li2(k/(u+1/a)) = O(1/u);")
print("  Li2(-v) = -pi^2/6 - ln^2(v)/2 - Li2(-1/v) (v>0) gives Li2(-au) - Li2(-u/a) = -2 ln a ln u + O(1/u),")
print("  which cancels L[ln(1+au) - ln(1+u/a)] = 2 ln a ln u + O(ln u/u).")
mp.mp.dps = 60
fA = sp.lambdify((u, a), A, 'mpmath')
for av in ['0.05', '0.4', '0.9']:
    vals = [mp.nstr(fA(mp.mpf(10)**e, mp.mpf(av)), 5) for e in (5, 10, 20, 40)]
    print(f"  a = {av}: A(1e5), A(1e10), A(1e20), A(1e40) = {vals}")

# ------------------------------------------------------------------------------------------- S4
sec("S4. -A(1) equals the claimed bracket for 0 < a <= 1 (exact derivative check + value at a = 1)")
A1 = sp.simplify(A.subs(u, 1))
target = sp.pi**2/6 - sp.polylog(2, a**2) + sp.log(a)*sp.log((1 + a**2)/(1 - a**2)**2)
d1 = sp.diff(-A1, a)
d2 = sp.diff(target, a)
num_check = []
for av in ['0.1', '0.37', '0.8']:
    num_check.append(mp.nstr(sp.N((d1 - d2).subs(a, sp.Rational(av)), 50), 3))
ok, rem = is_zero(d1 - d2)
print("d/da[-A(1)] - d/da[target] == 0 :", ok, "" if ok else rem, "  (numerical spot values:", num_check, ")")
mp.mp.dps = 50
f1 = sp.lambdify(a, -A1, 'mpmath')
f2 = sp.lambdify(a, target, 'mpmath')
print("value at a = 1-1e-30: -A(1) =", mp.nstr(f1(1 - mp.mpf('1e-30')), 5), " target =", mp.nstr(f2(1 - mp.mpf('1e-30')), 5),
      "  (both -> 0 as a -> 1: Li2(0) = 0, ln 1 = 0)")
print("exact at a = 1: -A(1) ->", sp.simplify(-A1.subs(a, 1)), ";  target ->", sp.limit(target, a, 1, '-'))
for av in ['0.01', '0.3', '0.77', '0.999']:
    print(f"  a = {av}: -A(1) - target = {mp.nstr(f1(mp.mpf(av)) - f2(mp.mpf(av)), 3)}")

# ------------------------------------------------------------------------------------------- S5
sec("S5. the tau-form equals the a-form (exact algebra, a = e^-tau)")
tau = sp.Symbol('tau', positive=True)
Xt = 1/sp.cosh(tau)
sgt = sp.tanh(tau)
form_a = sp.log(a)*sp.log((1 + a**2)/(1 - a**2)**2)
tau_a = -sp.log(a)                                  # tau = -ln a
form_tau = -tau_a**2 + tau_a*sp.log(2*sig**2/X)    # sigma, X as rational functions of a
ok5, rem5 = is_zero(form_a - form_tau)
print("ln a ln((1+a^2)/(1-a^2)^2) - [-tau^2 + tau ln(2 sigma^2/X)] with tau = -ln a, X = 2a/(1+a^2),"
      " sigma = (1-a^2)/(1+a^2):  identically zero:", ok5, "" if ok5 else rem5)
print("check X(a) = 1/cosh(tau), sigma(a) = tanh(tau):",
      sp.simplify((X.subs(a, sp.exp(-tau)) - Xt).rewrite(sp.exp)), sp.simplify((sig.subs(a, sp.exp(-tau)) - sgt).rewrite(sp.exp)))

# ------------------------------------------------------------------------------------------- S6
sec("S6. B(a) = Li2(1-a^2) + ln a ln(1+a^2): equal to the bracket, odd under a -> 1/a (exact)")
B = sp.polylog(2, 1 - a**2) + sp.log(a)*sp.log(1 + a**2)
dB = sp.diff(B, a)
ok, rem = is_zero(dB - d2)
print("d/da B - d/da[target] == 0 :", ok, "" if ok else rem, ";  B(1) = 0 = target(1)  => B == target on (0,1]")
Binv = B.subs(a, 1/a)
dBinv = sp.diff(Binv, a)
ok2, rem2 = is_zero(dBinv + dB)
print("d/da[B(1/a)] + d/da[B(a)] == 0 :", ok2, "" if ok2 else rem2, ";  B(1/1) + B(1) = 0  => B(1/a) = -B(a)")
print("consequence: with a(sigma) = sqrt((1-sigma)/(1+sigma)) (a(-sigma) = 1/a(sigma)), B(a(sigma)) is analytic at")
print("  sigma = 0 (B is analytic near a = 1, B(1) = 0) and odd in sigma, so T1 = B/sigma is an analytic function of")
print("  sigma^2 = 1 - X^2 near X = 1. T1(X) itself is real-analytic on X > 0 (T1 = int_0^inf ln(1+X cosh t)/(1+X cosh t) dt),")
print("  so the X>1 values are the continuation sigma = i s, a = e^{-i theta} (path s >= 0 never meets a cut of B).")

# ------------------------------------------------------------------------------------------- S7
sec("S7. B(e^{-i theta}) = i [Cl2(2 theta) + theta ln(2 sin^2 theta / cos theta)]  (numerical, 50 digits)")
mp.mp.dps = 50
worst = 0
for th in ['0.001', '0.2', '0.7', '1.1', '1.5', '1.5707']:
    th = mp.mpf(th)
    av = mp.expj(-th)
    Bv = mp.polylog(2, 1 - av**2) + mp.log(av)*mp.log(1 + av**2)
    rhs = 1j*(mp.clsin(2, 2*th) + th*mp.log(2*mp.sin(th)**2/mp.cos(th)))
    err = abs(Bv - rhs)/abs(rhs)
    worst = max(worst, err)
    print(f"  theta = {mp.nstr(th, 6):>8}: |B - rhs|/|rhs| = {mp.nstr(err, 3)}")
print("  worst", mp.nstr(worst, 3), "; with cos theta = 1/X, sin theta = s/X: 2 sin^2/cos = 2 s^2/X, and B/(i s) is the X>1 T1")
print("  hand derivation: Euler reflection Li2(1-z) = pi^2/6 - ln z ln(1-z) - Li2(z) at z = e^{-2i theta} (off the cuts),")
print("  ln(1 - e^{-2i theta}) = ln(2 sin theta) + i(pi/2 - theta), Li2(e^{-2i theta}) = pi^2/6 - theta(pi - theta) - i Cl2(2 theta),")
print("  ln(1 + e^{-2i theta}) = ln(2 cos theta) - i theta: the real parts cancel exactly.")

# ------------------------------------------------------------------------------------------- S8
sec("S8. T2: substitution x = X sec psi (exact) and the two evaluations (numerical, 50 digits)")
psi, Xs = sp.symbols('psi X', positive=True)
xs = Xs/sp.cos(psi)
Ss = Xs*sp.tan(psi)
print("x = X sec psi: S^2 - (x^2 - X^2) =", sp.simplify(Ss**2 - (xs**2 - Xs**2)),
      ";  (dx/dpsi)/(x S) - 1/X =", sp.simplify(sp.diff(xs, psi)/(xs*Ss) - 1/Xs),
      ";  1 + x = (X + cos psi)/cos psi")
print("=> X*T2 = int_0^{pi/2} [ln(X + cos psi) - ln cos psi] dpsi,  int_0^{pi/2} ln cos = -(pi/2) ln 2")
print("X = cos(alpha) < 1: X + cos psi = 2 cos((psi+alpha)/2) cos((psi-alpha)/2) and int_0^th ln(2 cos(t/2)) dt = Cl2(pi - th)"
      " (|th| < pi) give X*T2 = Cl2(pi/2 - alpha) + Cl2(pi/2 + alpha).")
print("X = cosh(eta) > 1: ln(X + cos psi) = eta - ln 2 + 2 sum_k (-1)^(k+1) e^{-k eta} cos(k psi)/k (uniform, e^{-eta} < 1),"
      " so X*T2 = (pi/2) eta + 2 sum_j (-1)^j e^{-(2j+1) eta}/(2j+1)^2 = (pi/2) eta + 2 Ti2(e^{-eta}).")
for Xv in ['0.05', '0.6', '0.95']:
    Xv = mp.mpf(Xv)
    al = mp.acos(Xv)
    lhs = mp.quad(lambda p: mp.log(Xv + mp.cos(p)) - mp.log(mp.cos(p)), [0, mp.pi/4, mp.pi/2])
    I1 = mp.quad(lambda p: mp.log(2*mp.cos((p + al)/2)), [0, mp.pi/2])
    I2 = mp.quad(lambda p: mp.log(2*mp.cos((p - al)/2)), [0, mp.pi/2])
    print(f"  X = {mp.nstr(Xv, 3)}: int ln(2cos((psi+al)/2)) vs Cl2(pi/2-al) - Cl2(pi-al): "
          f"{mp.nstr(I1 - (mp.clsin(2, mp.pi/2 - al) - mp.clsin(2, mp.pi - al)), 3)};  "
          f"int ln(2cos((psi-al)/2)) vs Cl2(pi/2+al) + Cl2(pi-al): {mp.nstr(I2 - (mp.clsin(2, mp.pi/2 + al) + mp.clsin(2, mp.pi - al)), 3)};"
          f"  X*T2 rel err {mp.nstr(abs(lhs - (mp.clsin(2, mp.pi/2 - al) + mp.clsin(2, mp.pi/2 + al)))/lhs, 3)}")
for Xv in ['1.05', '2', '30']:
    Xv = mp.mpf(Xv)
    eta = mp.acosh(Xv)
    lhs = mp.quad(lambda p: mp.log(Xv + mp.cos(p)) - mp.log(mp.cos(p)), [0, mp.pi/4, mp.pi/2])
    rhs = mp.pi*eta/2 + 2*mp.im(mp.polylog(2, 1j*mp.exp(-eta)))
    print(f"  X = {mp.nstr(Xv, 3)}: X*T2 Fourier form rel err {mp.nstr(abs(lhs - rhs)/lhs, 3)}")

# ------------------------------------------------------------------------------------------- S9
sec("S9. closed forms vs the defining integrals (x = X cosh t), 50 digits, both sides of X = 1")
mp.mp.dps = 50


def T1_int(Xv):
    return mp.quad(lambda tt: mp.log1p(Xv*mp.cosh(tt))/(1 + Xv*mp.cosh(tt)), [0, 1, 4, 16, 64, mp.inf])


def T2_int(Xv):
    return mp.quad(lambda tt: mp.log1p(Xv*mp.cosh(tt))/(Xv*mp.cosh(tt)), [0, 1, 4, 16, 64, mp.inf])


def T1_closed(Xv):
    if Xv < 1:
        sg = mp.sqrt(1 - Xv**2)
        av = Xv/(1 + sg)
        return (mp.pi**2/6 - mp.polylog(2, av**2) + mp.log(av)*mp.log((1 + av**2)/(1 - av**2)**2))/sg
    s = mp.sqrt(Xv**2 - 1)
    th = mp.acos(1/Xv)
    return (mp.clsin(2, 2*th) + th*mp.log(2*s**2/Xv))/s


def T1_B(Xv):
    """B(a)/sigma form, valid on both sides (complex a for X > 1)."""
    sg = mp.sqrt(mp.mpc(1 - Xv**2))
    av = Xv/(1 + sg)
    return mp.re((mp.polylog(2, 1 - av**2) + mp.log(av)*mp.log(1 + av**2))/sg)


def T2_closed(Xv):
    if Xv < 1:
        al = mp.acos(Xv)
        return (mp.clsin(2, mp.pi/2 - al) + mp.clsin(2, mp.pi/2 + al))/Xv
    eta = mp.acosh(Xv)
    return (2*mp.im(mp.polylog(2, 1j*mp.exp(-eta))) + mp.pi*eta/2)/Xv


w1 = w2 = w3 = 0
for Xv in ['0.001', '0.1', '0.5', '0.9', '0.999', '1.001', '1.5', '4', '50', '1000']:
    Xv = mp.mpf(Xv)
    t1, t2 = T1_int(Xv), T2_int(Xv)
    e1 = abs(T1_closed(Xv) - t1)/t1
    e2 = abs(T2_closed(Xv) - t2)/t2
    e3 = abs(T1_B(Xv) - t1)/t1
    w1, w2, w3 = max(w1, e1), max(w2, e2), max(w3, e3)
    print(f"  X = {mp.nstr(Xv, 6):>7}: T1 rel {mp.nstr(e1, 3):>9}  T1 via B/sigma rel {mp.nstr(e3, 3):>9}  T2 rel {mp.nstr(e2, 3):>9}")
print(f"  worst: T1 {mp.nstr(w1, 3)}, T1(B form) {mp.nstr(w3, 3)}, T2 {mp.nstr(w2, 3)}")
t1one, t2one = T1_int(mp.mpf(1)), T2_int(mp.mpf(1))
print(f"  X = 1: T1 integral - (2 - ln 2) = {mp.nstr(t1one - (2 - mp.log(2)), 3)};  T2 integral - 2G = {mp.nstr(t2one - 2*mp.catalan, 3)}")
print("  X = 1 limits (exact): B(a) = Li2(1-a^2) + ln a ln(1+a^2) with a = 1 - sigma + O(sigma^2):"
      " B = 2 sigma - sigma ln 2 + O(sigma^2) => T1(1) = 2 - ln 2;  alpha = 0: T2(1) = 2 Cl2(pi/2) = 2G.")
sig_ = sp.Symbol('sigma', positive=True)
Bs = (sp.polylog(2, 1 - a**2) + sp.log(a)*sp.log(1 + a**2)).subs(a, sp.sqrt((1 - sig_)/(1 + sig_)))
print("  sympy series of B(a(sigma))/sigma at sigma = 0:", sp.series(Bs/sig_, sig_, 0, 2))
print(f"\ntotal {time.time()-T0:.1f} s")


==> anc/v03_J1_J3_xspace.py <==
"""v03: x-space symbolic derivation of the isotropic NFW projections J1 (line of sight) and J3 (aperture).

    J_k(X) = int_X^inf m(x) S^k / (x^3 (1+x)^2) dx,   S = sqrt(x^2 - X^2),   m(x) = ln(1+x) - x/(1+x),   k = 1, 3.

Statements under test (Eqs. 17-18 and App. B of the paper):
    J1 = (3X^2-2) T1 - (3X^2-1/2) T2 + E1,   E1 = (11+X^2)/2 - pi X/4 + 3 ln(X/2) + (5-3X^2-X^4) f/2
    J3 = 3X^2(1-X^2) T1 + (3/2) X^2 (2X^2-1) T2 + E3,
         E3 = (3-11X^2-X^4)/2 + pi X^3/4 + (1-3X^2) ln(X/2) + (X^6+3X^4-6X^2+2) f/2
    T1 = int_X^inf ln(1+x) dx/((1+x) S),  T2 = int_X^inf ln(1+x) dx/(x S)   (closed forms: v01_T1_T2_proofs.py)
    F  = int_X^inf dx/((1+x) S) = arccosh(1/X)/sqrt(1-X^2) (X<1), arccos(1/X)/sqrt(X^2-1) (X>1),  f = (1-F)/(X^2-1).

This route never uses the u-substitution of App. A.1 and is valid for every X > 0, X != 1
(X = 1 follows by continuity: J_k and the f-form are continuous there).  Every step is an exact rational-function
identity in x checked by sympy:
  H1  Hermite decomposition  w_k = d/dx[P_k(x) S/(x^2(1+x))] + c1/((1+x)S) + c2/(xS) + c_inf/S  (c_inf must be 0);
      checked as the rational identity  S*w_k = (x^2-X^2) R' + x R + c1/(1+x) + c2/x + c_inf,  R = P_k/(x^2(1+x)).
  H2  int_X^inf ln(1+x) dH = C_inf ln(1+X) - int_X^inf (H - C_inf)/(1+x) dx,  H(X) = 0, C_inf = lim_{x->inf} H.
  H3  algebraic antiderivative of the remaining integrand  g = (H - C_inf)/(1+x) + x w_k/(1+x) = S Q(x) - C_inf/(1+x):
      S Q = d/dx[S V(x)] + alpha/S + beta/(x S) + gamma/((1+x) S),  checked as  (x^2-X^2) Q = (x^2-X^2) V' + x V
      + alpha + beta/x + gamma/(1+x);  alpha must equal C_inf (convergence at infinity).
  H4  the three standard definite integrals (x = X cosh t, tanh(t/2) = v):
        int_X^inf [1/S - 1/(1+x)] dx = ln(2(1+X)/X),  int_X^inf dx/(x S) = pi/(2X),  int_X^inf dx/((1+x)S) = F(X).
      => E_k = -L_inf + C_inf ln(X/2) - beta pi/(2X) - gamma F,  L_inf = lim_{x->inf} S V.
  H5  coefficient comparison with the printed f-forms (exact), and with the elementary part E(a) obtained
      independently by partial fractions in u for X < 1 (data/u_space_elementary_part.json; exact zero test).
  N   numerical sanity (40 digits): assembled closed forms (v01 T1, T2) vs direct quadrature of J_k.
Run: OPENBLAS_NUM_THREADS=1 PYTHONIOENCODING=utf-8 <venv python> -u v03_J1_J3_xspace.py > v03_J1_J3_xspace.out
"""
import json
import os
import time

import mpmath as mp
import sympy as sp

from logcanon import is_identically_zero

T0 = time.time()
HERE = os.path.dirname(os.path.abspath(__file__))


def sec(t):
    print(f"\n=== {t}   (t = {time.time()-T0:.1f} s)", flush=True)


x, X = sp.symbols('x X', positive=True)
S2 = x**2 - X**2

claims = {
    1: dict(c1=3*X**2 - 2, c2=-(3*X**2 - sp.Rational(1, 2)),
            E_one=sp.Rational(11, 2) + X**2/2, E_pi=-X/4, E_ln=sp.Integer(3), E_f=(5 - 3*X**2 - X**4)/2),
    3: dict(c1=3*X**2*(1 - X**2), c2=sp.Rational(3, 2)*X**2*(2*X**2 - 1),
            E_one=(3 - 11*X**2 - X**4)/2, E_pi=X**3/4, E_ln=1 - 3*X**2, E_f=(X**6 + 3*X**4 - 6*X**2 + 2)/2),
}
derived = {}

for k in (1, 3):
    sec(f"k = {k}: H1 Hermite decomposition in x")
    ps = sp.symbols('p0:6')
    c1, c2, cinf = sp.symbols('c1 c2 cinf')
    P = sum(p*x**i for i, p in enumerate(ps))
    R = P/(x**2*(1 + x))
    lhs = S2**((k + 1)//2)/(x**3*(1 + x)**2)                      # S * w_k
    rhs = S2*sp.diff(R, x) + x*R + c1/(1 + x) + c2/x + cinf
    num = sp.expand(sp.numer(sp.together(lhs - rhs)))
    sol = sp.solve(sp.Poly(num, x).coeffs(), list(ps) + [c1, c2, cinf], dict=True)
    assert len(sol) == 1, sol
    sol = sol[0]
    free = [s_ for s_ in list(ps) + [c1, c2, cinf] if s_ not in sol]
    sol = {kk: sp.factor(v.subs({f_: 0 for f_ in free})) for kk, v in sol.items()}
    for f_ in free:
        sol[f_] = sp.Integer(0)
    Pk = sp.factor(P.subs(sol))
    c1v, c2v, cinfv = sol[c1], sol[c2], sol[cinf]
    Rk = Pk/(x**2*(1 + x))
    chk = sp.simplify(lhs - (S2*sp.diff(Rk, x) + x*Rk + c1v/(1 + x) + c2v/x + cinfv))
    print(f"P_{k}(x) = {Pk}   (free parameters set to 0: {free})")
    print(f"c1 = {sp.factor(c1v)};  c2 = {sp.factor(c2v)};  c_inf = {cinfv}")
    print(f"exact identity S*w_k - [(x^2-X^2)R' + xR + c1/(1+x) + c2/x] == 0: {chk == 0}")
    print(f"c1 == claim: {sp.simplify(c1v - claims[k]['c1']) == 0};  c2 == claim: {sp.simplify(c2v - claims[k]['c2']) == 0}")
    assert chk == 0 and cinfv == 0

    sec(f"k = {k}: H2 boundary values of H = P S/(x^2(1+x))")
    Cinf = sp.factor(sp.limit(x*Rk, x, sp.oo))             # S ~ x at infinity
    print(f"H(X) = 0 (S(X) = 0, R regular at x = X > 0);  C_inf = lim H = {Cinf}")
    # H - C_inf = O(1/x): check lim x*(x R - C_inf) finite (S R - C_inf differs from x R - C_inf by O(1/x))
    tail = sp.limit(x*(x*Rk - Cinf), x, sp.oo)
    print(f"x (x R - C_inf) -> {sp.factor(tail)} (finite, so (H - C_inf) ln(1+x) -> 0)")

    sec(f"k = {k}: H3 algebraic antiderivative of g = S Q - C_inf/(1+x)")
    Q = Rk/(1 + x) + S2**((k - 1)//2)/(x**2*(1 + x)**3)      # (H - C_inf)/(1+x) + x w_k/(1+x) = S Q - C_inf/(1+x)
    As = sp.symbols('A0:6')
    al, be, ga = sp.symbols('alpha beta gamma')
    V = sum(A_*x**i for i, A_ in enumerate(As))/(x*(1 + x)**2)
    rhs3 = S2*sp.diff(V, x) + x*V + al + be/x + ga/(1 + x)
    num3 = sp.expand(sp.numer(sp.together(S2*Q - rhs3)))
    sol3 = sp.solve(sp.Poly(num3, x).coeffs(), list(As) + [al, be, ga], dict=True)
    assert len(sol3) == 1, sol3
    sol3 = sol3[0]
    free3 = [s_ for s_ in list(As) + [al, be, ga] if s_ not in sol3]
    sol3 = {kk: sp.factor(v.subs({f_: 0 for f_ in free3})) for kk, v in sol3.items()}
    for f_ in free3:
        sol3[f_] = sp.Integer(0)
    Vk = sp.factor(V.subs(sol3))
    alv, bev, gav = sol3[al], sol3[be], sol3[ga]
    chk3 = sp.simplify(S2*Q - (S2*sp.diff(Vk, x) + x*Vk + alv + bev/x + gav/(1 + x)))
    print(f"V(x) = {Vk}   (free parameters set to 0: {free3})")
    print(f"alpha = {alv};  beta = {sp.factor(bev)};  gamma = {sp.factor(gav)}")
    print(f"exact identity (x^2-X^2)Q - [(x^2-X^2)V' + xV + alpha + beta/x + gamma/(1+x)] == 0: {chk3 == 0}")
    print(f"alpha == C_inf (needed for convergence at infinity): {sp.simplify(alv - Cinf) == 0}")
    assert chk3 == 0 and sp.simplify(alv - Cinf) == 0
    Linf = sp.factor(sp.limit(x*Vk, x, sp.oo))
    print(f"L_inf = lim S V = lim x V = {Linf};  S V at x = X: 0")

    sec(f"k = {k}: H4/H5 elementary part and comparison with the claim")
    E_one, E_ln, E_pi, E_F = sp.factor(-Linf), sp.factor(Cinf), sp.factor(-bev/(2*X)), sp.factor(-gav)
    print(f"E_{k} = [{E_one}] + [{E_ln}] ln(X/2) + [{E_pi}] pi + [{E_F}] F")
    cl = claims[k]
    # printed f-form: E_f f = E_f (1 - F)/(X^2 - 1)
    cl_one = sp.factor(cl['E_one'] + cl['E_f']/(X**2 - 1))
    cl_F = sp.factor(-cl['E_f']/(X**2 - 1))
    ok = [sp.simplify(E_one - cl_one) == 0, sp.simplify(E_ln - cl['E_ln']) == 0,
          sp.simplify(E_pi - cl['E_pi']) == 0, sp.simplify(E_F - cl_F) == 0]
    print(f"coefficient match with the printed f-form [1, ln(X/2), pi, F]: {ok}")
    # f-form: E_one + E_F F = (E_one + E_F) + E_F (F - 1) = (E_one + E_F) - E_F (X^2-1) f
    print(f"  f-form: constant part {sp.factor(E_one + E_F)},  coefficient of f {sp.factor(-E_F*(X**2 - 1))}"
          f"  (removable pole at X = 1 gone)")
    derived[k] = dict(c1=c1v, c2=c2v, E_one=E_one, E_ln=E_ln, E_pi=E_pi, E_F=E_F, P=Pk, V=Vk, Cinf=Cinf)

sec("H4 standard definite integrals (exact antiderivatives in t, x = X cosh t)")
t_, v_ = sp.symbols('t v', positive=True)
# int_X^inf dx/((1+x)S) = int_0^inf dt/(1+X cosh t); tanh(t/2) = v -> int_0^1 2 dv/((1+X) + (X-1) v^2)
for lab, Xv in (("X<1", sp.Rational(3, 7)), ("X>1", sp.Rational(9, 4))):
    integrand = 2/((1 + Xv) + (Xv - 1)*v_**2)
    val = sp.integrate(integrand, (v_, 0, 1))
    if Xv < 1:
        claim = sp.acosh(1/Xv)/sp.sqrt(1 - Xv**2)
    else:
        claim = sp.acos(1/Xv)/sp.sqrt(Xv**2 - 1)
    print(f"  F at X = {Xv} ({lab}): int_0^1 2dv/((1+X)+(X-1)v^2) - F_claim = {sp.N(val - claim, 30)}")
# generic-X proof of the v-integral: derivative checks of the antiderivatives
Xs = sp.Symbol('X', positive=True)
A_lt = 2/sp.sqrt(1 - Xs**2)*sp.atanh(sp.sqrt((1 - Xs)/(1 + Xs))*v_)
A_gt = 2/sp.sqrt(Xs**2 - 1)*sp.atan(sp.sqrt((Xs - 1)/(Xs + 1))*v_)
d_lt = sp.simplify(sp.diff(A_lt, v_) - 2/((1 + Xs) + (Xs - 1)*v_**2))
d_gt = sp.simplify(sp.diff(A_gt, v_) - 2/((1 + Xs) + (Xs - 1)*v_**2))
print(f"  antiderivative checks (generic X): X<1 artanh form {d_lt == 0};  X>1 arctan form {d_gt == 0}")
print("  and 2 artanh(sqrt((1-X)/(1+X))) = arccosh(1/X) (X<1), 2 arctan(sqrt((X-1)/(X+1))) = arccos(1/X) (X>1):",
      [sp.N(2*sp.atanh(sp.sqrt((1 - q)/(1 + q))) - sp.acosh(1/q), 25) for q in (sp.Rational(1, 5), sp.Rational(5, 6))],
      [sp.N(2*sp.atan(sp.sqrt((q - 1)/(q + 1))) - sp.acos(1/q), 25) for q in (sp.Rational(6, 5), sp.Rational(7, 1))])
# int_X^inf dx/(xS) = pi/(2X): x = X sec(psi)
psi = sp.Symbol('psi', positive=True)
xs = Xs/sp.cos(psi)
print("  x = X sec psi: (dx/dpsi)/(x S) =", sp.simplify(sp.diff(xs, psi)/(xs*Xs*sp.tan(psi))), " => int = (pi/2)/X")
# int_X^inf [1/S - 1/(1+x)] dx: antiderivative arccosh(x/X) - ln(1+x); limit at infinity ln(2/X); value at X: -ln(1+X)
Lsym = sp.Symbol('L', positive=True)
lim = sp.limit(sp.log(Lsym/Xs + sp.sqrt(Lsym**2/Xs**2 - 1)) - sp.log(1 + Lsym), Lsym, sp.oo)
print(f"  lim_(L->inf) [arccosh(L/X) - ln(1+L)] = {sp.simplify(lim)};  at x = X: -ln(1+X)  => ln(2(1+X)/X)")

sec("H5 the u-space elementary part E(a) (data/u_space_elementary_part.json) equals the x-space E_k (exact zero test)")
a = sp.Symbol('a', positive=True)
pk = os.path.join(HERE, 'data', 'u_space_elementary_part.json')
with open(pk) as fh:
    D = {k: (v['c1'], v['c2'], v['E']) for k, v in json.load(fh).items()}   # SymPy srepr strings
Xa = 2*a/(1 + a**2)
sga = (1 - a**2)/(1 + a**2)
Fa = -sp.log(a)/sga
lnX2a = sp.log(a) - sp.log(1 + a**2)
SAMP = [{a: sp.Rational(3, 10)}, {a: sp.Rational(71, 100)}, {a: sp.Rational(1, 20)}]
for k, lab in ((1, 'J1'), (3, 'J3')):
    c1s, c2s, Es = D[lab]
    E_u = eval(Es, sp.__dict__)
    E_u = E_u.subs({s_: a for s_ in E_u.free_symbols if s_.name == 'a'})
    E_u = sp.expand_log(E_u, force=True)        # log(a**p(a)) -> p(a) log(a) (a > 0)
    dk = derived[k]
    E_mine = (dk['E_one'] + dk['E_ln']*sp.Symbol('LNX2') + dk['E_pi']*sp.pi + dk['E_F']*sp.Symbol('FF'))
    E_mine = E_mine.subs(X, Xa).subs({sp.Symbol('LNX2'): lnX2a, sp.Symbol('FF'): Fa})
    ok, rem = is_identically_zero(E_u - E_mine, SAMP)
    c1_u = eval(c1s, sp.__dict__).subs({s_: a for s_ in eval(c1s, sp.__dict__).free_symbols})
    c2_u = eval(c2s, sp.__dict__).subs({s_: a for s_ in eval(c2s, sp.__dict__).free_symbols})
    okc = (sp.simplify(c1_u - dk['c1'].subs(X, Xa)) == 0, sp.simplify(c2_u - dk['c2'].subs(X, Xa)) == 0)
    print(f"  {lab}: E_u(a) - E_xspace(X(a)) identically zero: {ok} {'' if ok else rem};  (c1, c2) agree: {okc}")

sec("N  numerical sanity: assembled closed forms vs direct quadrature of the definition (40 digits)")
mp.mp.dps = 40


def T1c(Xv):
    Xv = mp.mpf(Xv)
    if Xv < 1:
        sg = mp.sqrt(1 - Xv**2)
        tau = mp.acosh(1/Xv)
        return (mp.pi**2/6 - mp.polylog(2, mp.exp(-2*tau)) - tau**2 + tau*mp.log(2*sg**2/Xv))/sg
    s = mp.sqrt(Xv**2 - 1)
    th = mp.acos(1/Xv)
    return (mp.clsin(2, 2*th) + th*mp.log(2*s**2/Xv))/s


def T2c(Xv):
    Xv = mp.mpf(Xv)
    if Xv < 1:
        al = mp.acos(Xv)
        return (mp.clsin(2, mp.pi/2 - al) + mp.clsin(2, mp.pi/2 + al))/Xv
    eta = mp.acosh(Xv)
    ti2 = mp.im(mp.polylog(2, 1j*mp.exp(-eta)))
    return (2*ti2 + mp.pi*eta/2)/Xv


def Fc(Xv):
    Xv = mp.mpf(Xv)
    return mp.acosh(1/Xv)/mp.sqrt(1 - Xv**2) if Xv < 1 else mp.acos(1/Xv)/mp.sqrt(Xv**2 - 1)


def Jk_closed(k, Xv):
    d = derived[k]
    sub = lambda e: mp.mpf(sp.N(e.subs(X, sp.nsimplify(Xv)), 50))
    return (sub(d['c1'])*T1c(Xv) + sub(d['c2'])*T2c(Xv) + sub(d['E_one']) + sub(d['E_ln'])*mp.log(mp.mpf(Xv)/2)
            + sub(d['E_pi'])*mp.pi + sub(d['E_F'])*Fc(Xv))


def Jk_quad(k, Xv):
    Xv = mp.mpf(Xv)
    f = lambda t: (mp.log1p(Xv*mp.cosh(t)) - Xv*mp.cosh(t)/(1 + Xv*mp.cosh(t)))*(Xv*mp.sinh(t))**(k + 1) \
        / ((Xv*mp.cosh(t))**3*(1 + Xv*mp.cosh(t))**2)
    return mp.quad(f, [0, 0.25, 1, 2, 4, 8, 16, 32, 64, 128, mp.inf])


worst = {1: 0, 3: 0}
for Xv in ['0.003', '0.1', '0.45', '0.8', '0.97', '1.03', '1.6', '3', '12', '75']:
    for k in (1, 3):
        c, q = Jk_closed(k, Xv), Jk_quad(k, Xv)
        r = abs(c - q)/abs(q)
        worst[k] = max(worst[k], r)
        print(f"  k={k} X={Xv:>6}: closed {mp.nstr(c, 25):>30}  quad {mp.nstr(q, 25):>30}  rel {mp.nstr(r, 3)}")
print(f"  worst relative difference: J1 {mp.nstr(worst[1], 3)}, J3 {mp.nstr(worst[3], 3)}")
print(f"\ntotal {time.time()-T0:.1f} s")


==> anc/v04_nfw_limits_values.py <==
"""v04: isotropic NFW projections - exact special values, X = 1 limits, small- and large-X asymptotics, the
virial-aperture ratio eta(c) and the sigma_los peak.  Independent implementation (closed forms coded from the
coefficients derived in v03_J1_J3_xspace.py and the T1, T2 forms of v01_T1_T2_proofs.py).

Units: X = R/r_s;  Sigma sigma_los^2 = 8 pi G rho_s^2 r_s^3 J1(X),  Sigma = 2 rho_s r_s f(X),
       sigma_los^2/(4 pi G rho_s r_s^2) = J1/f,  sigma_ap^2/(4 pi G rho_s r_s^2) = (1/2 - J3)/(3 h),  h = ln(X/2) + F (projected mass).

Sections
  A  exact X = 1 values: series of F, T1 (via B(a)/sigma, v01-S6) at X = 1; T2(1) = 2 Cl2(pi/2) = 2G      [sympy]
     => J1(1), J3(1), sigma_los^2(r_s), sigma_ap^2(<r_s); check against 50-digit quadrature of the definitions
  B  centre: J1(0) = int_0^inf m/(x^2(1+x)^2) dx = 7/2 - pi^2/3 by an explicit antiderivative (exact derivative check),
     J3(0) = int_0^inf m/(1+x)^2 dx = 1/2 (exact); small-X expansion J1 = J1(0) - pi X/4 + o(X) (hand derivation
     printed, numerical confirmation)
  C  large X: J1 ~ (pi/(16 X^3)) [ln(2X) - 5/4],  J3 ~ (3 pi/(16 X)) [ln(2X) - 1/4]  (Beta-function derivative
     identities, sympy) and numerical confirmation at X = 1e2 ... 1e5
  D  eta(c) = sigma_ap(<r_vir)/V_vir (cylinder of radius r_vir, untruncated, isotropic) and its minimum, by an
     analytic derivative (dJ3/dX = -3X J1, dh/dX = X f, dm/dc = c/(1+c)^2) and findroot, 30 digits
  E  peak of sigma_los(R): root of d(J1/f)/dX (numerical derivative of the closed form), 30 digits
Run: OPENBLAS_NUM_THREADS=1 PYTHONIOENCODING=utf-8 <venv python> -u v04_nfw_limits_values.py > v04_nfw_limits_values.out
"""
import time

import mpmath as mp
import sympy as sp

from logcanon import is_identically_zero

T0 = time.time()


def sec(t):
    print(f"\n=== {t}   (t = {time.time()-T0:.1f} s)", flush=True)


# ------------------------------------------------------------------ closed forms (mpmath)
def Fc(X):
    X = mp.mpf(X)
    if X == 1:
        return mp.mpf(1)
    return mp.acosh(1/X)/mp.sqrt(1 - X**2) if X < 1 else mp.acos(1/X)/mp.sqrt(X**2 - 1)


def fc(X):
    X = mp.mpf(X)
    return mp.mpf(1)/3 if X == 1 else (1 - Fc(X))/(X**2 - 1)


def hc(X):
    return mp.log(mp.mpf(X)/2) + Fc(X)


def T1c(X):
    X = mp.mpf(X)
    if X == 1:
        return 2 - mp.log(2)
    if X < 1:
        sg = mp.sqrt(1 - X**2)
        tau = mp.acosh(1/X)
        return (mp.pi**2/6 - mp.polylog(2, mp.exp(-2*tau)) - tau**2 + tau*mp.log(2*sg**2/X))/sg
    s = mp.sqrt(X**2 - 1)
    th = mp.acos(1/X)
    return (mp.clsin(2, 2*th) + th*mp.log(2*s**2/X))/s


def T2c(X):
    X = mp.mpf(X)
    if X == 1:
        return 2*mp.catalan
    if X < 1:
        al = mp.acos(X)
        return (mp.clsin(2, mp.pi/2 - al) + mp.clsin(2, mp.pi/2 + al))/X
    eta = mp.acosh(X)
    return (2*mp.im(mp.polylog(2, 1j*mp.exp(-eta))) + mp.pi*eta/2)/X


def J1c(X):
    X = mp.mpf(X)
    return ((3*X**2 - 2)*T1c(X) - (3*X**2 - mp.mpf(1)/2)*T2c(X) + (11 + X**2)/2 - mp.pi*X/4 + 3*mp.log(X/2)
            + (5 - 3*X**2 - X**4)*fc(X)/2)


def J3c(X):
    X = mp.mpf(X)
    return (3*X**2*(1 - X**2)*T1c(X) + mp.mpf(3)/2*X**2*(2*X**2 - 1)*T2c(X) + (3 - 11*X**2 - X**4)/2
            + mp.pi*X**3/4 + (1 - 3*X**2)*mp.log(X/2) + (X**6 + 3*X**4 - 6*X**2 + 2)*fc(X)/2)


def mN(x):
    return mp.log1p(x) - x/(1 + x)


def Jq(k, X):
    X = mp.mpf(X)
    f = lambda t: mN(X*mp.cosh(t))*(X*mp.sinh(t))**(k + 1)/((X*mp.cosh(t))**3*(1 + X*mp.cosh(t))**2)
    return mp.quad(f, [0, 0.25, 1, 2, 4, 8, 16, 32, 64, 128, mp.inf])


mp.mp.dps = 50
sec("A  exact values at X = 1 (R = r_s)")
e = sp.Symbol('epsilon', positive=True)           # X = 1 - e (X < 1 side)
Xe = 1 - e
F_ser = sp.series(sp.acosh(1/Xe)/sp.sqrt(1 - Xe**2), e, 0, 3).removeO()
f_ser = sp.series((1 - sp.acosh(1/Xe)/sp.sqrt(1 - Xe**2))/(Xe**2 - 1), e, 0, 2).removeO()
print(f"F(1 - e) = {sp.expand(F_ser)} + O(e^3);  f(1 - e) = {sp.expand(f_ser)} + O(e^2)   => F(1) = 1, f(1) = 1/3")
# T1(1): B(a)/sigma with B(a) = Li2(1-a^2) + ln a ln(1+a^2) (v01-S6), a = (1-sigma)^(1/2)(1+sigma)^(-1/2)
sg = sp.Symbol('sigma', positive=True)
a_s = sp.sqrt((1 - sg)/(1 + sg))
B = sp.polylog(2, 1 - a_s**2) + sp.log(a_s)*sp.log(1 + a_s**2)
T1_ser = sp.series(B/sg, sg, 0, 3).removeO()
print(f"T1 = B(a(sigma))/sigma = {sp.simplify(T1_ser)} + O(sigma^3)   => T1(1) = 2 - ln 2")
print("T2(1) = [Cl2(pi/2) + Cl2(pi/2)]/1 = 2 G (alpha = arccos 1 = 0; Cl2(pi/2) = G)")
G, L2, pi = sp.Catalan, sp.log(2), sp.pi
J1_1 = (3 - 2)*(2 - L2) - (3 - sp.Rational(1, 2))*2*G + sp.Rational(12, 2) - pi/4 + 3*sp.log(sp.Rational(1, 2)) \
    + (5 - 3 - 1)*sp.Rational(1, 3)/2
J3_1 = 0 + sp.Rational(3, 2)*2*G + sp.Rational(3 - 11 - 1, 2) + pi/4 + (1 - 3)*sp.log(sp.Rational(1, 2)) \
    + (1 + 3 - 6 + 2)*sp.Rational(1, 3)/2
J1_1, J3_1 = sp.nsimplify(sp.expand(sp.expand_log(J1_1, force=True))), sp.expand(sp.expand_log(J3_1, force=True))
print(f"J1(1) = {J1_1}   [claim 49/6 - pi/4 - 5G - 4 ln 2: "
      f"{sp.simplify(J1_1 - (sp.Rational(49, 6) - pi/4 - 5*G - 4*L2)) == 0}]")
print(f"J3(1) = {J3_1}   [claim -9/2 + pi/4 + 3G + 2 ln 2: {sp.simplify(J3_1 - (-sp.Rational(9, 2) + pi/4 + 3*G + 2*L2)) == 0}]")
s_los = sp.expand(3*J1_1)
s_ap = sp.simplify((sp.Rational(1, 2) - J3_1)/(3*(1 - L2)))
print(f"sigma_los^2(r_s)/(4 pi G rho_s r_s^2) = J1(1)/f(1) = {s_los} = {sp.N(s_los, 25)}")
print(f"sigma_ap^2(<r_s)/(4 pi G rho_s r_s^2) = (1/2 - J3(1))/(3 h(1)), h(1) = 1 - ln 2: {s_ap} = {sp.N(s_ap, 25)}")
q1, q3 = Jq(1, 1), Jq(3, 1)
print(f"quadrature of the definitions at X = 1 (50 digits): J1 {mp.nstr(q1, 30)}  rel {mp.nstr(abs(q1 - mp.mpf(sp.N(J1_1, 60)))/q1, 3)};"
      f"  J3 {mp.nstr(q3, 30)}  rel {mp.nstr(abs(q3 - mp.mpf(sp.N(J3_1, 60)))/q3, 3)}")
for eps in ['1e-6', '1e-12']:
    for sgn in (-1, 1):
        Xv = 1 + sgn*mp.mpf(eps)
        with mp.workdps(80):
            c = J1c(Xv)
        print(f"  continuity: closed J1({mp.nstr(Xv, 15)}) at 80 digits = {mp.nstr(c, 30)};  minus J1(1) = "
              f"{mp.nstr(c - mp.mpf(sp.N(J1_1, 60)), 5)}")

sec("B  centre X -> 0")
x = sp.Symbol('x', positive=True)
m = sp.log(1 + x) - x/(1 + x)
A = (-sp.log(1 + x)/x + 2*sp.polylog(2, -x) + sp.log(1 + x)**2 - (sp.log(1 + x) + 1)/(1 + x) - 1/(1 + x)
     - 1/(2*(1 + x)**2))
dA = sp.diff(A, x) - m/(x**2*(1 + x)**2)
ok, rem = is_identically_zero(dA, [{x: sp.Rational(3, 7)}, {x: sp.Rational(5, 2)}, {x: 11}])
print(f"antiderivative A(x) = {A}\n  dA/dx - m/(x^2(1+x)^2) identically zero: {ok}")
A0 = sp.limit(A, x, 0, '+')
print(f"  A(0+) = {A0};  A(inf): 2 Li2(-x) + ln^2(1+x) -> -pi^2/3 (inversion Li2(-x) = -pi^2/6 - ln^2(x)/2 - Li2(-1/x)),"
      f" the other terms -> 0")
Ainf = sp.limit(sp.log(1 + x)**2 - sp.log(x)**2, x, sp.oo) - pi**2/3
print(f"  J1(0) = A(inf) - A(0) = {sp.simplify(Ainf - A0)}   (claim 7/2 - pi^2/3)")
Aa = -(sp.log(1 + x) + 1)/(1 + x)          # antiderivative of ln(1+x)/(1+x)^2
Ab = -1/(1 + x) + 1/(2*(1 + x)**2)          # antiderivative of x/(1+x)^3
chk_ab = (sp.simplify(sp.diff(Aa, x) - sp.log(1 + x)/(1 + x)**2) == 0, sp.simplify(sp.diff(Ab, x) - x/(1 + x)**3) == 0)
J30a = sp.limit(Aa, x, sp.oo) - Aa.subs(x, 0)
J30b = sp.limit(Ab, x, sp.oo) - Ab.subs(x, 0)
print(f"J3(0) = int_0^inf m/(1+x)^2 dx = int ln(1+x)/(1+x)^2 - int x/(1+x)^3 = {J30a} - {J30b} = {J30a - J30b}"
      f"   (antiderivative derivative checks {chk_ab})")
print("small X (hand): J1(X) - J1(0) = int_X^inf m (S - x)/(x^3(1+x)^2) dx - int_0^X m/(x^2(1+x)^2) dx;  with m = x^2/2 + O(x^3)"
      "\n  and x = X y: second term = X/2 + O(X^2), first term = -(X/2) int_1^inf (1 - sqrt(1 - 1/y^2)) dy + o(X)"
      " = -(X/2)(pi/2 - 1)\n  => J1(X) = 7/2 - pi^2/3 - pi X/4 + o(X).")
Ay = x - sp.sqrt(x**2 - 1) + sp.asec(x)       # antiderivative of 1 - sqrt(1 - 1/y^2) on y > 1
dAy = sp.simplify(sp.diff(Ay, x) - (1 - sp.sqrt(x**2 - 1)/x))
I_y = sp.limit(Ay, x, sp.oo) - Ay.subs(x, 1)
print(f"  sympy: antiderivative y - sqrt(y^2-1) + arcsec(y): derivative check {dAy == 0};  int_1^inf (1 - sqrt(1 - 1/y^2)) dy = {sp.simplify(I_y)}")
J10 = mp.mpf(7)/2 - mp.pi**2/3
for Xv in ['1e-2', '1e-3', '1e-4', '1e-6']:
    Xm = mp.mpf(Xv)
    c = J1c(Xm)
    r = (c - J10 + mp.pi*Xm/4)
    print(f"  X = {Xv}: J1 closed {mp.nstr(c, 20)};  [J1 - J1(0) + pi X/4] = {mp.nstr(r, 6)};  /(X^2 ln(1/X)) = "
          f"{mp.nstr(-r/(Xm**2*mp.log(Xm)), 5)};  sigma_los^2 = J1/f = {mp.nstr(c/fc(Xm), 6)}")

sec("C  large X")
th = sp.Symbol('theta', positive=True)
aa, bb = sp.symbols('a b', positive=True)
# int_0^{pi/2} sin^{2a-1} cos^{2b-1} ln(cos) = (1/4) B(a,b) [psi(b) - psi(a+b)]
Kfun = lambda A_, B_: sp.Rational(1, 4)*sp.gamma(A_)*sp.gamma(B_)/sp.gamma(A_ + B_)*(sp.digamma(B_) - sp.digamma(A_ + B_))
for lab, (A_, B_) in (("sin^2 cos^2 ln cos", (sp.Rational(3, 2), sp.Rational(3, 2))),
                      ("sin^4 ln cos", (sp.Rational(5, 2), sp.Rational(1, 2)))):
    val = sp.simplify(sp.expand_func(Kfun(A_, B_)))
    num = mp.quad(lambda t: mp.sin(t)**(2*float(A_) - 1)*mp.cos(t)**(2*float(B_) - 1)*mp.log(mp.cos(t)), [0, mp.pi/2])
    print(f"  int_0^(pi/2) {lab} = {val}  (quad check {mp.nstr(num - mp.mpf(sp.N(val, 60)), 3)})")
print("  y = sec(theta): int_1^inf sqrt(y^2-1)/y^5 dy = int sin^2 cos^2 = pi/16;  int_1^inf ln y sqrt(y^2-1)/y^5 dy ="
      " -int sin^2 cos^2 ln cos = pi ln2/16 - pi/64")
print("  m(x) = ln x - 1 + O(1/x), (1+x)^-2 = x^-2 (1 + O(1/x)) on x >= X >> 1  =>  J1 = (pi/(16X^3)) [ln X - 1 + ln 2 - 1/4]"
      " + O(ln X/X^4)")
print("  similarly int_1^inf (y^2-1)^(3/2)/y^5 dy = 3 pi/16 and int ln y (y^2-1)^(3/2)/y^5 = (3 pi/16)(ln 2 + 3/4)"
      "  =>  J3 = (3 pi/(16 X)) [ln(2X) - 1/4] + O(ln X/X^2)")
for Xv in ['1e2', '1e3', '1e4', '1e5']:
    Xm = mp.mpf(Xv)
    with mp.workdps(30 + 4*int(mp.log10(Xm))):
        j1, j3 = J1c(Xm), J3c(Xm)
        q1 = Jq(1, Xm)
    a1 = mp.pi/(16*Xm**3)*(mp.log(2*Xm) - mp.mpf(5)/4)
    a3 = 3*mp.pi/(16*Xm)*(mp.log(2*Xm) - mp.mpf(1)/4)
    print(f"  X = {Xv}: J1 closed/quad - 1 = {mp.nstr(j1/q1 - 1, 3)};  J1/asym - 1 = {mp.nstr(j1/a1 - 1, 4)}"
          f" (x X/ln X: {mp.nstr((j1/a1 - 1)*Xm/mp.log(Xm), 4)});  J3/asym - 1 = {mp.nstr(j3/a3 - 1, 4)};"
          f"  sigma_los^2 = {mp.nstr(j1/fc(Xm), 8)} vs (pi/(16X))[ln(2X) - 5/4] = {mp.nstr(mp.pi/(16*Xm)*(mp.log(2*Xm) - mp.mpf(5)/4), 8)}")

sec("D  eta(c) = sigma_ap(<r_vir)/V_vir and its minimum (30 digits)")
mp.mp.dps = 30


def eta2(c):
    c = mp.mpf(c)
    return c*(mp.mpf(1)/2 - J3c(c))/(3*hc(c)*mN(c))


def dlog_eta2(c):          # d ln eta^2/dc, analytic: dJ3/dX = -3X J1, dh/dX = X f, dm/dc = c/(1+c)^2
    c = mp.mpf(c)
    return 1/c + 3*c*J1c(c)/(mp.mpf(1)/2 - J3c(c)) - c*fc(c)/hc(c) - c/((1 + c)**2*mN(c))


# identities used: check numerically
for Xv in ['0.6', '2.5']:
    Xm = mp.mpf(Xv)
    print(f"  check dJ3/dX + 3X J1 = {mp.nstr(mp.diff(J3c, Xm) + 3*Xm*J1c(Xm), 3)};  dh/dX - X f = {mp.nstr(mp.diff(hc, Xm) - Xm*fc(Xm), 3)}  (X = {Xv})")
cstar = mp.findroot(dlog_eta2, 3.2)
print(f"  minimum: c* = {mp.nstr(cstar, 15)},  eta(c*) = {mp.nstr(mp.sqrt(eta2(cstar)), 15)}   (claim 0.6154253 at c = 3.23357)")
q3 = Jq(3, cstar)
print(f"  J3(c*) closed vs quadrature: rel {mp.nstr(abs(J3c(cstar) - q3)/q3, 3)}")
for cv in [0.5, 1, 2, 3, 4, 5, 10, 20, 30]:
    print(f"  c = {cv:>4}: eta = {mp.nstr(mp.sqrt(eta2(cv)), 9)}")

sec("E  peak of sigma_los(R) (30 digits)")
s2 = lambda X: J1c(X)/fc(X)
Xp = mp.findroot(lambda X: mp.diff(s2, X), 0.5)
print(f"  peak at X = {mp.nstr(Xp, 12)},  sigma_los^2 = {mp.nstr(s2(Xp), 12)} (4 pi G rho_s r_s^2)   (claim 0.510049, 0.09033)")
print(f"  check by quadrature at the peak: J1 rel {mp.nstr(abs(J1c(Xp) - Jq(1, Xp))/Jq(1, Xp), 3)}")
print(f"\ntotal {time.time()-T0:.1f} s")


==> anc/v08_definition_check.py <==
"""v08: definition-based check of the closed forms (Sects. 3-4) for the isotropic, untruncated NFW halo.

Independent route (nothing from the derivation is used):
  1. radial Jeans pressure by quadrature (isotropic, p -> 0 at infinity):
        p(r) = rho sigma_r^2 = G int_r^inf rho M / r'^2 dr' = 4 pi G rho_s^2 r_s^2 P(x),
        P(x) = int_x^inf m(t) dt / (t^3 (1+t)^2),   m(t) = ln(1+t) - t/(1+t)        [inner mpmath quadrature]
  2. line-of-sight integration of the pressure (isotropic: sigma_los^2 = sigma_r^2 locally):
        Sigma sigma_los^2 = 2 int_0^inf p(sqrt(R^2+z^2)) dz  =>  J1_def(X) = int_0^inf P(sqrt(X^2+zeta^2)) dzeta
     (computed with zeta = X sinh t)                                                   [outer quadrature]
  3. aperture numerator from the volume integral of p over the cylinder of radius R (z unbounded):
        int_0^R 2 pi R' Sigma sigma_los^2 dR' = int_cyl p dV
        =>  K_def(X) = int_0^inf x^2 P(x) phi_X(x) dx,  phi_X = 1 (x <= X), 1 - sqrt(1 - X^2/x^2) (x > X),
     and the closed form predicts K = (1/2 - J3(X))/3                                    [two outer quadratures]
  4. surface density and projected mass by quadrature of rho:
        f_def(X) = int_0^inf dzeta / (x (1+x)^2),  h_def(X) = int_0^inf x phi_X(x) dx / (1+x)^2
Observables compared: sigma_los^2 = J1/f and sigma_ap^2 = K/h (units 4 pi G rho_s r_s^2).
The closed forms (nfw_closed.py, the formulas printed in the paper) are evaluated with 120 working digits to remove
their cancellation at large X; the quadratures use DPS working digits.

Run (four parts in parallel, then merge):
  OPENBLAS_NUM_THREADS=1 PYTHONIOENCODING=utf-8 <venv python> -u v08_definition_check.py --part k --nparts 4
  <venv python> -u v08_definition_check.py --merge      (writes v08_definition_check.csv and prints the summary)
"""
import csv
import glob
import os
import sys
import time

import mpmath as mp

import nfw_closed as nc

HERE = os.path.dirname(os.path.abspath(__file__))
DPS = 30
CLOSED_DPS = 120


def grid():
    pts = [mp.mpf(10)**(mp.mpf(k)/6 - 3) for k in range(0, 37)]          # 1e-3 ... 1e3, 6 per decade
    extra = [mp.mpf('1e-5'), mp.mpf('0.99'), mp.mpf('0.999'), mp.mpf(1), mp.mpf('1.001'), mp.mpf('1.01'),
             mp.mpf('1e4')]
    allp = sorted(set([mp.nstr(p, 12) for p in pts + extra]), key=lambda s: mp.mpf(s))
    return allp


def m(t):
    with mp.workdps(mp.mp.dps + 20):          # m(t) ~ t^2/2 cancels for small t
        r = mp.log1p(t) - t/(1 + t)
    return +r


def nquad(fun, br, scale):
    """mp.quad uses an absolute error criterion: integrate fun/scale (O(1)) so that the result is relatively
    accurate, then multiply by the scale."""
    return scale*mp.quad(lambda t: fun(t)/scale, br)


def P(x):
    """radial Jeans pressure, by quadrature in v = ln t (scaled by the integrand at the lower limit)."""
    v0 = mp.log(x)
    w = lambda v: m(mp.exp(v))*mp.exp(-2*v)/(1 + mp.exp(v))**2
    br = [v0] + [b for b in (-6, -2, 0, 2, 5) if b > v0] + [mp.inf]
    return nquad(w, br, w(v0))


def J1_def(X):
    br = [0] + ([mp.acosh(1/X)] if X < 1 else []) + [mp.inf]
    return nquad(lambda t: P(X*mp.cosh(t))*X*mp.cosh(t), br, X*P(X))


def K_def(X):
    sc = X**3*P(X)
    # inside the cylinder (x <= X): x = X e^{-y}; y > 40 contributes < e^{-110} relative and is dropped
    brin = [0] + ([mp.log(X)] if X > 1 else []) + [40]
    kin = nquad(lambda y: X**3*mp.exp(-3*y)*P(X*mp.exp(-y)), brin, sc)
    # outside (x > X): x = X cosh t, 1 - sqrt(1 - X^2/x^2) = 1 - tanh t = 2/(e^{2t} + 1)
    brout = [0] + ([mp.acosh(1/X)] if X < 1 else []) + [mp.inf]
    kout = nquad(lambda t: (X*mp.cosh(t))**2*P(X*mp.cosh(t))*2/(mp.exp(2*t) + 1)*X*mp.sinh(t), brout, sc)
    return kin + kout


def f_def(X):
    return nquad(lambda t: 1/(1 + X*mp.cosh(t))**2, [0, 1, 4, 10, mp.inf], 1/(1 + X)**2)


def h_def(X):
    sc = X**2/(1 + X)**2
    gin = nquad(lambda y: X**2*mp.exp(-2*y)/(1 + X*mp.exp(-y))**2, [0, 1, 5, 20, mp.inf], sc)
    gout = nquad(lambda t: X*mp.cosh(t)*2/(mp.exp(2*t) + 1)*X*mp.sinh(t)/(1 + X*mp.cosh(t))**2,
                 [0, 1, 4, 10, 30, mp.inf], sc)
    return gin + gout


def run_part(k, n):
    mp.mp.dps = DPS
    pts = grid()[k::n]
    out = os.path.join(HERE, f'v08_part{k}.csv')
    with open(out, 'w', newline='') as fh:
        wr = csv.writer(fh)
        wr.writerow(['X', 'J1_def', 'J1_closed', 'rel_J1', 'K_def', 'K_closed', 'rel_K', 'rel_f', 'rel_h',
                     'sigma_los2_def', 'sigma_los2_closed', 'rel_sigma_los2', 'sigma_ap2_def', 'sigma_ap2_closed',
                     'rel_sigma_ap2', 'seconds'])
        for Xs in pts:
            t0 = time.time()
            X = mp.mpf(Xs)
            j1d = J1_def(X)
            kd = K_def(X)
            fd = f_def(X)
            gd = h_def(X)
            with mp.workdps(CLOSED_DPS):
                j1c = nc.J1(X)
                kc = (mp.mpf(1)/2 - nc.J3(X))/3
                fc = nc.f(X)
                gc = nc.h(X)
            rel = lambda a, b: abs(a - b)/abs(b)
            sl_d, sl_c = j1d/fd, j1c/fc
            sa_d, sa_c = kd/gd, kc/gc
            row = [Xs, mp.nstr(j1d, 32), mp.nstr(j1c, 32), mp.nstr(rel(j1d, j1c), 3),
                   mp.nstr(kd, 32), mp.nstr(kc, 32), mp.nstr(rel(kd, kc), 3),
                   mp.nstr(rel(fd, fc), 3), mp.nstr(rel(gd, gc), 3),
                   mp.nstr(sl_d, 25), mp.nstr(sl_c, 25), mp.nstr(rel(sl_d, sl_c), 3),
                   mp.nstr(sa_d, 25), mp.nstr(sa_c, 25), mp.nstr(rel(sa_d, sa_c), 3), f'{time.time()-t0:.1f}']
            wr.writerow(row)
            fh.flush()
            print(' '.join(str(r) for r in (row[0], row[3], row[6], row[7], row[8], row[-1])), flush=True)


def merge():
    rows = []
    hdr = None
    for p in sorted(glob.glob(os.path.join(HERE, 'v08_part*.csv'))):
        with open(p) as fh:
            rd = csv.reader(fh)
            hdr = next(rd)
            rows += list(rd)
    rows.sort(key=lambda r: float(r[0]))
    with open(os.path.join(HERE, 'v08_definition_check.csv'), 'w', newline='') as fh:
        wr = csv.writer(fh)
        wr.writerow(hdr)
        wr.writerows(rows)
    print(f"v08 definition-based check: {len(rows)} radii, quadrature at {DPS} digits, closed form at {CLOSED_DPS}")
    print(f"{'X':>14} {'J1 def':>34} {'rel J1':>9} {'rel K':>9} {'rel f':>9} {'rel h':>9} {'rel s_los2':>10}"
          f" {'rel s_ap2':>10} {'s':>6}")
    worst = {k: (0.0, None) for k in ('rel_J1', 'rel_K', 'rel_f', 'rel_h', 'rel_sigma_los2', 'rel_sigma_ap2')}
    tot = 0.0
    for r in rows:
        d = dict(zip(hdr, r))
        tot += float(d['seconds'])
        for k in worst:
            if float(d[k]) > worst[k][0]:
                worst[k] = (float(d[k]), d['X'])
        print(f"{d['X']:>14} {d['J1_def']:>34} {d['rel_J1']:>9} {d['rel_K']:>9} {d['rel_f']:>9} {d['rel_h']:>9}"
              f" {d['rel_sigma_los2']:>10} {d['rel_sigma_ap2']:>10} {d['seconds']:>6}")
    print("worst relative differences (value, at X):")
    for k, v in worst.items():
        print(f"  {k:16s} {v[0]:.3g}  at X = {v[1]}")
    print(f"total quadrature time {tot:.0f} s (summed over parts)")


if __name__ == '__main__':
    if '--merge' in sys.argv:
        merge()
    else:
        k = int(sys.argv[sys.argv.index('--part') + 1])
        n = int(sys.argv[sys.argv.index('--nparts') + 1])
        run_part(k, n)


==> anc/v09_hand_steps.py <==
"""v09: line-by-line checks of the hand steps written out in Appendices A-C of the paper.

Each section names the appendix step it checks and says whether the check is exact (SymPy) or numerical
(mpmath, 50 digits, at sample points; a numerical check of an identity is evidence for the typesetting, the proof
is the argument in the paper).

  A1  substitution x = (X/2)(u + 1/u), X = 2a/(1+a^2)                                     [SymPy, exact]
  A2  antiderivative A(u): dA/du equals the integrand (exact zero test of logcanon.py)   [SymPy, exact]
  A3  (gap G1) A(u) -> 0 as u -> infinity: the four asymptotic statements                  [numerical]
  A4  -A(1) = pi^2/6 - Li2(a^2) + ln a ln((1+a^2)/(1-a^2)^2): each identity step            [numerical + SymPy]
  A5  tau form                                                                              [SymPy, exact]
  A6  T2 (X < 1): Lambda(theta) = int_0^theta ln(2 cos(t/2)) dt = Cl2(pi - theta), the two pieces  [numerical]
  A7  (gap G2) continuation to X > 1: B = bracket, B(1/a) = -B(a), evenness of b(lambda)/lambda at complex lambda,
      a(i s) = e^{-i theta}, Euler-reflection evaluation line by line                       [numerical]
  A8  T2 (X > 1): Fourier series                                                            [numerical]
  B1  Lemma (F, f, g): F', g' = X f, f(1) = 1/3, g(0+) = 0                                  [SymPy + numerical]
  C1  small X: m(x) <= x^2/2, int_1^inf (1 - sqrt(1 - 1/y^2)) dy = pi/2 - 1, convergence of (J1 - J1(0))/X
  C2  large X: the four y-integrals, the bounds |r| <= 2/x, and convergence of the scaled remainders
  C3  aperture asymptotics: sigma_ap^2 (ln(2/X) - 1/2)/J1(0) -> 1 (X -> 0), 6 ln(X/2) sigma_ap^2 -> 1 (X -> inf)
Run: OPENBLAS_NUM_THREADS=1 PYTHONIOENCODING=utf-8 <venv python> -u v09_hand_steps.py > v09_hand_steps.out
"""
import time

import mpmath as mp
import sympy as sp

import nfw_closed as nc
from logcanon import is_identically_zero

T0 = time.time()


def sec(t):
    print(f"\n=== {t}   (t = {time.time()-T0:.1f} s)", flush=True)


mp.mp.dps = 50
Li2 = lambda z: mp.polylog(2, z)
Cl2 = lambda t: mp.clsin(2, t)
worst = {}


def rec(key, val):
    v = abs(val)
    worst[key] = max(worst.get(key, mp.mpf(0)), v)
    return mp.nstr(v, 3)


# ------------------------------------------------------------------------------------------------ A1, A2
sec("A1/A2 substitution and antiderivative (exact)")
u, a = sp.symbols('u a', positive=True)
Xa = 2*a/(1 + a**2)
xa = Xa*(u + 1/u)/2
sig = (1 - a**2)/(1 + a**2)
print("1 + x - (X/2)(u+a)(u+1/a)/u =", sp.simplify(1 + xa - Xa/2*(u + a)*(u + 1/a)/u))
print("x^2 - X^2 - [(X/2)(u - 1/u)]^2 =", sp.simplify(xa**2 - Xa**2 - (Xa/2*(u - 1/u))**2))
lhs = sp.diff(xa, u)/((1 + xa)*Xa/2*(u - 1/u))
rhs = (1/(u + a) - 1/(u + 1/a))/sig
print("dx/du / ((1+x) S) - sigma^-1 [1/(u+a) - 1/(u+1/a)] =", sp.simplify(lhs - rhs))
print("(2/X)/(1/a - a) - 1/sigma =", sp.simplify(2/Xa/(1/a - a) - 1/sig))
P_, Q_, L_ = sp.log(u + a), sp.log(u + 1/a), sp.log(u)
c_ = sp.log(Xa/2)
k_ = 1/a - a
A = (P_**2 - Q_**2 + sp.polylog(2, -k_/(u + a)) - sp.polylog(2, k_/(u + 1/a))
     + L_*(sp.log(1 + a*u) - sp.log(1 + u/a)) + sp.polylog(2, -a*u) - sp.polylog(2, -u/a) + c_*(P_ - Q_))
integrand = (P_ + Q_ - L_ + c_)*(sp.diff(P_, u) - sp.diff(Q_, u))
dA = sp.diff(A, u)
samp = [{u: sp.Rational(27, 10), a: sp.Rational(3, 10)}, {u: sp.Rational(13, 10), a: sp.Rational(71, 100)},
        {u: 15, a: sp.Rational(1, 20)}]           # domain 0 < a < 1, u > 1 (signs of the log arguments)
ok, rem = is_identically_zero(dA - integrand, samp)
print("dA/du - integrand identically zero (logs split into irreducible factors, logcanon):", ok, "" if ok else rem)

# ------------------------------------------------------------------------------------------------ A3
sec("A3 (gap G1): A(u) -> 0 as u -> infinity, term by term (50 digits)")


def Anum(av, uv):
    av, uv = mp.mpf(av), mp.mpf(uv)
    kk = 1/av - av
    P, Q, L = mp.log(uv + av), mp.log(uv + 1/av), mp.log(uv)
    X = 2*av/(1 + av**2)
    c = mp.log(X/2)
    t1 = P**2 - Q**2
    t2 = Li2(-kk/(uv + av)) - Li2(kk/(uv + 1/av))
    t3 = L*(mp.log(1 + av*uv) - mp.log(1 + uv/av))
    t4 = Li2(-av*uv) - Li2(-uv/av)
    t5 = c*(P - Q)
    return t1, t2, t3, t4, t5


print("inversion Li2(-v) + Li2(-1/v) = -pi^2/6 - ln^2(v)/2 at v = 0.37, 5, 1e8:",
      [rec('A3 inversion', Li2(-v) + Li2(-1/v) + mp.pi**2/6 + mp.log(v)**2/2) for v in map(mp.mpf, ['0.37', '5', '1e8'])])
for av in ['0.05', '0.4', '0.9']:
    rows = []
    for ue in [10, 20, 40]:
        uv = mp.mpf(10)**ue
        t1, t2, t3, t4, t5 = Anum(av, uv)
        lnu = mp.log(uv)
        la = mp.log(mp.mpf(av))
        rows.append((ue, mp.nstr(t1*uv/lnu, 5), mp.nstr(t2*uv, 5), mp.nstr((t3 - 2*la*lnu)*uv/lnu, 5),
                     mp.nstr((t4 + 2*la*lnu)*uv, 5), mp.nstr(t1 + t2 + t3 + t4 + t5, 5)))
    print(f"  a = {av}: u = 1e(10,20,40): u(P^2-Q^2)/ln u, u*Li2-pair, u(L-term - 2 ln a ln u)/ln u, "
          f"u(Li2(-au)-Li2(-u/a) + 2 ln a ln u), A(u)")
    for r in rows:
        print("     ", r)
print("  (bounded scaled remainders and A(u) -> 0 confirm the O(.) statements of the proof)")

# ------------------------------------------------------------------------------------------------ A4
sec("A4: -A(1) by inversion, Landen, Euler reflection and duplication (50 digits per step)")
for av in map(mp.mpf, ['0.01', '0.3', '0.77', '0.999']):
    X = 2*av/(1 + av**2)
    c = mp.log(X/2)
    kk = 1/av - av
    A1 = (mp.log(1 + av)**2 - mp.log(1 + 1/av)**2 + Li2(-kk/(1 + av)) - Li2(kk/(1 + 1/av))
          + Li2(-av) - Li2(-1/av) + c*(mp.log(1 + av) - mp.log(1 + 1/av)))
    s1 = (2*mp.log(av)*mp.log(1 + av) - mp.log(av)*mp.log(1 + av**2) + Li2(1 - 1/av) - Li2(1 - av)
          + Li2(-av) - Li2(-1/av))
    s2 = 2*mp.log(av)*mp.log(1 + av) - mp.log(av)*mp.log(1 + av**2) - 2*Li2(1 - av) + 2*Li2(-av) + mp.pi**2/6
    s3 = (2*mp.log(av)*mp.log(1 - av**2) - mp.log(av)*mp.log(1 + av**2) + 2*Li2(av) + 2*Li2(-av)
          - mp.pi**2/6)
    s4 = Li2(av**2) - mp.pi**2/6 - mp.log(av)*mp.log((1 + av**2)/(1 - av**2)**2) if av < 1 else s3
    print(f"  a = {mp.nstr(av, 4)}: A(1)-s1 {rec('A4', A1 - s1)}  s1-s2 {rec('A4', s1 - s2)}  "
          f"s2-s3 {rec('A4', s2 - s3)}  s3-s4 {rec('A4', s3 - s4)}  "
          f"Landen {rec('A4', Li2(1 - 1/av) + Li2(1 - av) + mp.log(av)**2/2)}  "
          f"duplication {rec('A4', Li2(av**2) - 2*Li2(av) - 2*Li2(-av))}")
k1, k2 = sp.symbols('k1 k2')
print("  exact: k/(1+a) = (1-a)/a and k/(1+1/a) = 1-a:",
      sp.simplify(k_/(1 + a) - (1 - a)/a), sp.simplify(k_/(1 + 1/a) - (1 - a)))

# ------------------------------------------------------------------------------------------------ A5
sec("A5: tau form (exact)")
tau = -sp.log(a)
sgs = (1 - a**2)/(1 + a**2)
e5 = sp.log(a)*sp.log((1 + a**2)/(1 - a**2)**2) - (-tau**2 + tau*sp.log(2*sgs**2/Xa))
print("ln a ln((1+a^2)/(1-a^2)^2) - [-tau^2 + tau ln(2 sigma^2/X)] =",
      sp.simplify(sp.expand_log(sp.expand(e5), force=True)))

# ------------------------------------------------------------------------------------------------ A6
sec("A6: T2 for X < 1 (Clausen), 50 digits")
for th in map(mp.mpf, ['-2.5', '-0.4', '0.9', '3.0']):
    lam = mp.quad(lambda t: mp.log(2*mp.cos(t/2)), [0, th])
    print(f"  Lambda({mp.nstr(th, 3)}) - Cl2(pi - theta) = {rec('A6', lam - Cl2(mp.pi - th))}")
for Xv in map(mp.mpf, ['0.05', '0.6', '0.95']):
    al = mp.acos(Xv)
    Ip = mp.quad(lambda p: mp.log(2*mp.cos((p + al)/2)), [0, mp.pi/2])
    Im = mp.quad(lambda p: mp.log(2*mp.cos((p - al)/2)), [0, mp.pi/2])
    e1 = Ip - (Cl2(mp.pi/2 - al) - Cl2(mp.pi - al))
    e2 = Im - (Cl2(mp.pi/2 + al) + Cl2(mp.pi - al))
    T2int = mp.quad(lambda t: mp.log1p(Xv*mp.cosh(t))/(Xv*mp.cosh(t)), [0, 1, 4, 16, mp.inf])
    e3 = Xv*T2int - (Cl2(mp.pi/2 - al) + Cl2(mp.pi/2 + al))
    print(f"  X = {mp.nstr(Xv, 3)}: I+ {rec('A6', e1)}  I- {rec('A6', e2)}  X T2 (integral) - Clausen form "
          f"{rec('A6', e3)}")

# ------------------------------------------------------------------------------------------------ A7
sec("A7 (gap G2): continuation of T1 to X > 1")
B = lambda z: Li2(1 - z**2) + mp.log(z)*mp.log(1 + z**2)
br = lambda z: mp.pi**2/6 - Li2(z**2) + mp.log(z)*mp.log((1 + z**2)/(1 - z**2)**2)
for av in map(mp.mpf, ['0.02', '0.5', '0.93']):
    print(f"  a = {mp.nstr(av, 3)}: B - bracket {rec('A7', B(av) - br(av))};  B(1/a) + B(a) {rec('A7', B(1/av) + B(av))}")
asig = lambda s: mp.sqrt((1 - s)/(1 + s))
for s in [mp.mpc('0.3', '0.4'), mp.mpc('-0.7', '0.2'), mp.mpc('0', '0.9'), mp.mpc('0.5', '-0.6')]:
    h = lambda q: B(asig(q))
    print(f"  sigma = {mp.nstr(s, 3)}: Re[(1-s)/(1+s)] = {mp.nstr(mp.re((1 - s)/(1 + s)), 4)} > 0;  "
          f"a(-s) a(s) - 1 {rec('A7', asig(-s)*asig(s) - 1)};  h(s)/s - h(-s)/(-s) {rec('A7', h(s)/s - h(-s)/(-s))}")
for Xv in map(mp.mpf, ['1.05', '1.3', '1.41']):
    s = mp.sqrt(Xv**2 - 1)
    th = mp.acos(1/Xv)
    print(f"  X = {mp.nstr(Xv, 4)}: a(i s) - e^(-i theta) {rec('A7', asig(1j*s) - mp.expjpi(-th/mp.pi))};  "
          f"B(a(is))/(is) - T1 integral "
          f"{rec('A7', B(asig(1j*s))/(1j*s) - mp.quad(lambda t: mp.log1p(Xv*mp.cosh(t))/(1 + Xv*mp.cosh(t)), [0, 1, 4, 16, mp.inf]))}")
print("  Euler-reflection evaluation, theta in (0, pi/2):")
for th in map(mp.mpf, ['0.001', '0.4', '1.0', '1.5']):
    z = mp.exp(-2j*th)
    l1 = mp.log(1 - z) - (mp.log(2*mp.sin(th)) + 1j*(mp.pi/2 - th))
    l2 = Li2(z) - (mp.pi**2/6 - th*(mp.pi - th) - 1j*Cl2(2*th))
    l3 = Li2(1 - z) - (mp.pi**2/6 - mp.log(z)*mp.log(1 - z) - Li2(z))
    l4 = Li2(1 - z) - (2j*th*mp.log(2*mp.sin(th)) + th**2 + 1j*Cl2(2*th))
    aa = mp.exp(-1j*th)
    l5 = mp.log(aa)*mp.log(1 + aa**2) - (-1j*th*mp.log(2*mp.cos(th)) - th**2)
    l6 = B(aa) - 1j*(Cl2(2*th) + th*mp.log(2*mp.sin(th)**2/mp.cos(th)))
    print(f"   theta = {mp.nstr(th, 3)}: ln(1-z) {rec('A7', l1)}  Li2(z) {rec('A7', l2)}  reflection {rec('A7', l3)}"
          f"  Li2(1-z) {rec('A7', l4)}  ln a ln(1+a^2) {rec('A7', l5)}  B {rec('A7', l6)}")

# ------------------------------------------------------------------------------------------------ A8
sec("A8: T2 for X > 1 (Fourier series), 50 digits")
for Xv in map(mp.mpf, ['1.02', '2', '30']):
    eta = mp.acosh(Xv)
    q = mp.exp(-eta)
    lhs = mp.quad(lambda p: mp.log(Xv + mp.cos(p)), [0, mp.pi/2])
    rhs = mp.pi/2*(eta - mp.log(2)) + 2*nc.Ti2(q)
    ser = mp.nsum(lambda j: (-1)**int(j)*q**(2*j + 1)/(2*j + 1)**2, [0, mp.inf])
    print(f"  X = {mp.nstr(Xv, 3)}: int ln(X + cos) - [pi(eta - ln2)/2 + 2 Ti2(e^-eta)] {rec('A8', lhs - rhs)};  "
          f"Ti2 series - Im Li2(i q) {rec('A8', ser - nc.Ti2(q))}")

# ------------------------------------------------------------------------------------------------ B1
sec("B1: Lemma on F, f, g")
Xs = sp.symbols('X', positive=True)
Fl = sp.acosh(1/Xs)/sp.sqrt(1 - Xs**2)
Fh = sp.acos(1/Xs)/sp.sqrt(Xs**2 - 1)
for lab, Fx, pt in (('X<1', Fl, sp.Rational(3, 7)), ('X>1', Fh, sp.Rational(9, 4))):
    e = sp.diff(Fx, Xs) - (1 - Xs**2*Fx)/(Xs*(Xs**2 - 1))
    fx = (1 - Fx)/(Xs**2 - 1)
    gx = sp.log(Xs/2) + Fx
    e2 = sp.diff(gx, Xs) - Xs*fx
    print(f"  {lab}: F' - (1 - X^2 F)/(X(X^2-1)) -> {sp.simplify(e)} (numeric {sp.N(e.subs(Xs, pt), 30)});  "
          f"g' - X f -> {sp.simplify(e2)} (numeric {sp.N(e2.subs(Xs, pt), 30)})")
sg = sp.symbols('sigma')
Fser = sp.series(sp.atanh(sg)/sg, sg, 0, 6).removeO()
print("  F = artanh(sigma)/sigma =", Fser, "+ ...;  f = (F - 1)/sigma^2 =", sp.expand((Fser - 1)/sg**2), "+ ...")
print("  g(0+): ", mp.nstr(nc.hp(nc.h, mp.mpf('1e-30'), 80), 5), "(g(X) ~ (X^2/2)(ln(2/X) - 1/2))")

# ------------------------------------------------------------------------------------------------ C1
sec("C1: small X")
xx = sp.symbols('x', positive=True)
mm = sp.log(1 + xx) - xx/(1 + xx)
print("  m'(x) - x/(1+x)^2 =", sp.simplify(sp.diff(mm, xx) - xx/(1 + xx)**2), ";  x - x/(1+x)^2 >= 0 on x > 0 => m <= x^2/2")
yy = sp.symbols('y', positive=True)
anti = yy - sp.sqrt(yy**2 - 1) + sp.asec(yy)
print("  d/dy[y - sqrt(y^2-1) + arcsec y] - (1 - sqrt(1 - 1/y^2)) =",
      sp.simplify(sp.diff(anti, yy) - (1 - sp.sqrt(1 - 1/yy**2))), ";  value",
      sp.limit(anti, yy, sp.oo) - anti.subs(yy, 1))
J10 = mp.mpf(7)/2 - mp.pi**2/3
for e in [2, 4, 6, 8]:
    Xv = mp.mpf(10)**(-e)
    r = (nc.hp(nc.J1, Xv, 90) - J10)/Xv + mp.pi/4
    print(f"  X = 1e-{e}: (J1 - J1(0))/X + pi/4 = {mp.nstr(r, 5)}")

# ------------------------------------------------------------------------------------------------ C2
sec("C2: large X")
th_ = sp.symbols('theta', positive=True)
I1 = sp.integrate(sp.sin(th_)**2*sp.cos(th_)**2, (th_, 0, sp.pi/2))
print("  int_1^inf sqrt(y^2-1)/y^5 dy = int_0^{pi/2} sin^2 cos^2 =", I1)
for lab, fun, val in (
        ("int ln y sqrt(y^2-1)/y^5", lambda y: mp.log(y)*mp.sqrt(y**2 - 1)/y**5, mp.pi*mp.log(2)/16 - mp.pi/64),
        ("int (y^2-1)^(3/2)/y^5", lambda y: (y**2 - 1)**mp.mpf(1.5)/y**5, 3*mp.pi/16),
        ("int ln y (y^2-1)^(3/2)/y^5", lambda y: mp.log(y)*(y**2 - 1)**mp.mpf(1.5)/y**5,
         3*mp.pi/16*(mp.log(2) + mp.mpf(3)/4))):
    q = mp.quad(fun, [1, 2, 10, 100, mp.inf])
    print(f"  {lab} - closed value = {rec('C2', q - val)}")
xs = [mp.mpf(v) for v in ('1', '3', '10', '1e3', '1e8')]
print("  r(x) = m(x) - (ln x - 1), x r(x):", [mp.nstr(xv*(nc.m_mass(xv) - mp.log(xv) + 1), 5) for xv in xs], "(|x r| <= 2)")
print("  rho(x) = x^2/(1+x)^2 - 1, x rho(x):", [mp.nstr(xv*(xv**2/(1 + xv)**2 - 1), 5) for xv in xs], "(|x rho| <= 2)")
for e in [2, 3, 4, 5, 6]:
    Xv = mp.mpf(10)**e
    a1 = mp.pi/(16*Xv**3)*(mp.log(2*Xv) - mp.mpf(5)/4)
    a3 = 3*mp.pi/(16*Xv)*(mp.log(2*Xv) - mp.mpf(1)/4)
    j1 = nc.hp(nc.J1, Xv, 120)
    j3 = nc.hp(nc.J3, Xv, 120)
    print(f"  X = 1e{e}: (J1 - asym1) X^4/ln X = {mp.nstr((j1 - a1)*Xv**4/mp.log(Xv), 5)};  "
          f"(J3 - asym3) X^2/ln X = {mp.nstr((j3 - a3)*Xv**2/mp.log(Xv), 5)}")

# ------------------------------------------------------------------------------------------------ C3
sec("C3: aperture asymptotics")
for e in [2, 4, 8, 16]:
    Xv = mp.mpf(10)**(-e)
    sa = nc.hp(nc.sigma_ap2, Xv, 120)
    sl = nc.hp(nc.sigma_los2, Xv, 120)
    print(f"  X = 1e-{e}: sigma_ap^2 (ln(2/X) - 1/2)/J1(0) = {mp.nstr(sa*(mp.log(2/Xv) - mp.mpf(1)/2)/J10, 8)};  "
          f"sigma_los^2 (ln(2/X) - 1)/J1(0) = {mp.nstr(sl*(mp.log(2/Xv) - 1)/J10, 8)}")
for e in [2, 4, 8, 16]:
    Xv = mp.mpf(10)**e
    sa = nc.hp(nc.sigma_ap2, Xv, 120)
    sl = nc.hp(nc.sigma_los2, Xv, 200)
    print(f"  X = 1e{e}: 6 ln(X/2) sigma_ap^2 = {mp.nstr(6*mp.log(Xv/2)*sa, 10)};  "
          f"sigma_los^2 / [(pi/(16X))(ln 2X - 5/4)] = {mp.nstr(sl/(mp.pi/(16*Xv)*(mp.log(2*Xv) - mp.mpf(5)/4)), 10)}")

sec("summary: worst residual per numerical block (50-digit arithmetic)")
for k, v in worst.items():
    print(f"  {k:14s} {mp.nstr(v, 3)}")
print(f"\ntotal {time.time()-T0:.1f} s")


==> anc/v10_applications.py <==
"""v10: tables for the numerical-results section (closed forms of nfw_closed.py, 40 digits).

  T1  reference values of J1, J3, sigma_los^2, sigma_ap^2 at selected X (units 4 pi G rho_s r_s^2)
  T2  eta(c) = sigma_ap(<r_vir)/V_vir against the Mauduit & Mamon (2007) fit (their Eq. A.10; the 2009 erratum,
      A&A 499, 45, leaves this fit unchanged); relative error of the fit
  T3  the concentrations where the fit error crosses 0.12% and 5% (the accuracies quoted by MM07 for c > 1 and
      c > 0.5), located by bisection on the exact eta(c)
  T4  every crossing of |fit/exact - 1| = 0.12% for 1 <= c <= 2000
Definitions: V_vir^2 = G M_vir/r_vir = 4 pi G rho_s r_s^2 m(c)/c, so eta^2 = c (1/2 - J3(c)) / (3 h(c) m(c)), h = projected-mass function.
Run: OPENBLAS_NUM_THREADS=1 PYTHONIOENCODING=utf-8 <venv python> -u v10_applications.py > v10_applications.out
"""
import time

import mpmath as mp

import nfw_closed as nc

T0 = time.time()
mp.mp.dps = 40
CL = 120          # working digits for the closed forms (cancellation at large X)


def eta(c):
    c = mp.mpf(c)
    with mp.workdps(CL):
        r = mp.sqrt(c*nc.sigma_ap2(c)/nc.m_mass(c))
    return +r


def eta_mm07(c):
    L = mp.log10(mp.mpf(c))
    return mp.mpf(10)**(mp.mpf('-0.1539') - mp.mpf('0.2138')*L + mp.mpf('0.2358')*L**2
                        - mp.mpf('0.05357')*L**3 + mp.mpf('0.005515')*L**4)


def relerr(c):
    return eta_mm07(c)/eta(c) - 1


print("T1  reference values (closed form, 120 working digits, printed to 20)")
print(f"{'X':>6} {'J1':>24} {'J3':>24} {'sigma_los^2':>24} {'sigma_ap^2':>24}")
for Xs in ['0.01', '0.1', '0.5', '1', '2', '10', '100']:
    X = mp.mpf(Xs)
    with mp.workdps(CL):
        v = [nc.J1(X), nc.J3(X), nc.sigma_los2(X), nc.sigma_ap2(X)]
    print(f"{Xs:>6} " + ' '.join(f"{mp.nstr(t, 20):>24}" for t in v))

print("\nT2  eta(c) exact vs MM07 Eq. A.10 fit")
print(f"{'c':>5} {'eta exact':>14} {'MM07 fit':>12} {'fit/exact - 1':>14}")
for c in ['0.5', '1', '1.5', '2', '3', '4', '5', '6', '7', '10', '15', '20', '30']:
    e = eta(c)
    print(f"{c:>5} {mp.nstr(e, 10):>14} {mp.nstr(eta_mm07(c), 8):>12} {mp.nstr(relerr(c), 4):>14}")

print("\nT3  crossings of the fit error")
for target in (mp.mpf('0.0012'), mp.mpf('0.05')):
    # relerr decreases through the target on the bracket below
    lo, hi = (mp.mpf(1), mp.mpf(10)) if target < mp.mpf('0.01') else (mp.mpf('0.5'), mp.mpf(2))
    for _ in range(60):
        mid = (lo + hi)/2
        if relerr(mid) > target:
            lo = mid
        else:
            hi = mid
    print(f"  fit/exact - 1 = {mp.nstr(target, 3)} at c = {mp.nstr(lo, 8)}")
cs = [mp.mpf(1) + mp.mpf(k)/100 for k in range(0, 2901)]
mx = max(abs(relerr(c)) for c in cs if c >= 6.1)
print(f"  max |fit/exact - 1| for 6.1 <= c <= 30 on a 0.01 grid: {mp.nstr(mx, 4)}")

print("\nT4  all crossings of |fit/exact - 1| = 0.12% for 1 <= c <= 2000 (log grid of 1200 points, then bisection)")
mp.mp.dps = 30
lim = mp.mpf('0.0012')
g = lambda c: abs(relerr(c)) - lim
grid = [mp.mpf(10)**(mp.mpf(k)/400) for k in range(0, 1321)]          # 1 ... 10^3.3 ~ 1995
vals = [g(c) for c in grid]
for i in range(len(grid) - 1):
    if vals[i]*vals[i + 1] < 0:
        lo, hi = grid[i], grid[i + 1]
        for _ in range(50):
            mid = (lo + hi)/2
            if g(mid)*g(lo) > 0:
                lo = mid
            else:
                hi = mid
        print(f"  crossing at c = {mp.nstr(lo, 8)}  (fit/exact - 1 = {mp.nstr(relerr(lo), 4)}; "
              f"{'enters' if vals[i] < 0 else 'leaves'} the band |err| > 0.12%)")
for c in ['40', '59.87', '84.5', '100', '251.3', '500', '1000', '2000']:
    print(f"  c = {c:>6}: fit/exact - 1 = {mp.nstr(relerr(c), 4)}")
ext = max((relerr(c), c) for c in grid if 41 < c < 85)
print(f"  max of fit/exact - 1 on 41 < c < 85: {mp.nstr(ext[0], 4)} at c = {mp.nstr(ext[1], 5)}")
print(f"\ntotal {time.time()-T0:.1f} s")


==> anc/v11_float64.py <==
"""v11: double-precision behaviour of the closed forms (Sect. 5 "Double precision" of the paper).

Compares, at selected X, relative errors against a 30-digit reference (nfw_closed.py) of
  J1 (projected pressure Sigma sigma_los^2):
    closed   : eq. (J1) in NumPy float64, Li2 and Cl2 from scipy.special.spence (complex), f naive (1-F)/(X^2-1)
    closed+s : the same, with f from its series sum_n w^n/(2n+3), w = 1 - X^2, when |w| < 0.05 (Lemma 4)
    quad     : scipy.integrate.quad (default tolerances, limit=200, t in [0, 50]) of the defining single integral (the Mamon-Lokas
               isotropic kernel), x = X cosh t
  sigma_los^2 = J1/f:
    closed / f_series and quad / f_series (like for like: both divided by the same float64 f)
No timing is measured.
Run: OPENBLAS_NUM_THREADS=1 PYTHONIOENCODING=utf-8 <python> -u v11_float64.py > v11_float64.out
"""
import mpmath as mp
import numpy as np
from scipy.integrate import quad
from scipy.special import spence

import nfw_closed as nc


def li2(z):
    return spence(1 - z)


def clausen(t):
    return li2(np.exp(1j*t)).imag


def F64(X):
    if X < 1:
        return np.arccosh(1/X)/np.sqrt(1 - X**2)
    return np.arccos(1/X)/np.sqrt(X**2 - 1)


def f64_naive(X):
    return (1 - F64(X))/(X**2 - 1)


def f64_series(X):
    w = 1 - X**2
    if abs(w) < 0.05:
        return sum(w**n/(2*n + 3) for n in range(40))
    return f64_naive(X)


def J1_64(X, fun_f):
    f = fun_f(X)
    if X < 1:
        s = np.sqrt(1 - X**2)
        tau = np.arccosh(1/X)
        al = np.arccos(X)
        t1 = (np.pi**2/6 - li2(np.exp(-2*tau) + 0j).real - tau**2 + tau*np.log(2*s**2/X))/s
        t2 = (clausen(np.pi/2 - al) + clausen(np.pi/2 + al))/X
    else:
        s = np.sqrt(X**2 - 1)
        th = np.arccos(1/X)
        eta = np.arccosh(X)
        t1 = (clausen(2*th) + th*np.log(2*s**2/X))/s
        t2 = (2*li2(1j*np.exp(-eta)).imag + np.pi*eta/2)/X
    return ((3*X**2 - 2)*t1 - (3*X**2 - 0.5)*t2 + (11 + X**2)/2 - np.pi*X/4 + 3*np.log(X/2)
            + (5 - 3*X**2 - X**4)*f/2)


def m64(x):
    if x < 0.05:
        return sum((-1)**n*(n - 1)*x**n/n for n in range(2, 30))
    return np.log1p(x) - x/(1 + x)


def J1_quad(X):
    g = lambda t: m64(X*np.cosh(t))*(X*np.sinh(t))**2/((X*np.cosh(t))**3*(1 + X*np.cosh(t))**2)
    return quad(g, 0, 50, limit=200)[0]


mp.mp.dps = 30
print("relative errors in float64 against a 30-digit reference")
print(f"{'X':>7} | {'J1 closed':>10} {'J1 closed+s':>11} {'J1 quad':>10} | {'s2 closed/fs':>12} {'s2 quad/fs':>11}"
      f" {'s2 quad/fn':>11}")
for X in [0.01, 0.1, 0.5, 0.9, 0.999, 1.001, 1.5, 3.0, 10.0, 30.0, 100.0]:
    with mp.workdps(100):
        j_ref = nc.J1(mp.mpf(X))
        s_ref = j_ref/nc.f(mp.mpf(X))
    jc = J1_64(X, f64_naive)
    jcs = J1_64(X, f64_series)
    jq = J1_quad(X)
    rel = lambda v, r: float(abs(mp.mpf(v) - r)/abs(r))
    print(f"{X:>7} | {rel(jc, j_ref):10.2e} {rel(jcs, j_ref):11.2e} {rel(jq, j_ref):10.2e} | "
          f"{rel(jcs/f64_series(X), s_ref):12.2e} {rel(jq/f64_series(X), s_ref):11.2e} "
          f"{rel(jq/f64_naive(X), s_ref):11.2e}")
print("(s2 = sigma_los^2 = J1/f; fs = f from the series near X = 1, fn = naive f)")


==> anc/v12_small_x_and_basis.py <==
"""v12: (A) the small-X expansion of J1 to order X^2, derived from Eq. 17 by series expansion of every term;
(B) a PSLQ search on the weight-two basis at X = 3/5 (evidence only; no longer quoted in the paper).

(A) With L = ln(1/X) kept as an independent symbol, every ingredient of eq. (J1) has an explicit expansion:
    lambda = sqrt(1 - X^2), tau = arccosh(1/X) = L + ln(1 + lambda), a^2 = X^2/(1 + lambda)^2,
    Li2(a^2) = a^2 + a^4/4 + ..., T1 = [pi^2/6 - Li2(a^2) - tau^2 + tau (ln 2 + 2 ln lambda + L)]/lambda;
    T2: with beta = arcsin X (pi/2 - alpha = beta, pi/2 + alpha = pi - beta),
        X T2 = Cl2(beta) + Cl2(pi - beta),
        Cl2(beta) = beta - beta ln beta + beta^3/72 + beta^5/14400 + O(beta^7)    (from -ln(2 sin(t/2)) = -ln t
                    + t^2/24 + t^4/2880 + ..., integrated term by term)
        Cl2(pi - beta) = int_0^beta ln(2 cos(t/2)) dt = beta ln 2 - beta^3/24 - beta^5/960 + O(beta^7),
        ln beta = -L + ln(arcsin(X)/X);
    F = tau/lambda, f = (F - 1)/lambda^2.
    The series of J1 in X (coefficients polynomial in L) is computed with SymPy and checked against the closed form at
    X = 1e-6, 1e-10 with 60 digits.
(B) PSLQ at X = 3/5 (a = 1/3, lambda = 4/5) with 160 digits on J1(3/5) and the 11 constants
    1, pi, pi^2, ln2, ln3, ln5, ln^2 3, ln2 ln3, ln3 ln5, Li2(1/9), Ti2(1/3) [+ ln3 arctan(1/3)], with and without each of
    the weight-two constants.
Run: OPENBLAS_NUM_THREADS=1 PYTHONIOENCODING=utf-8 <python> -u v12_small_x_and_basis.py > v12_small_x_and_basis.out
"""
import time

import mpmath as mp
import sympy as sp

import nfw_closed as nc

T0 = time.time()
X, L = sp.symbols('X L', positive=True)
N = 4                                                   # keep terms up to X^3 (exclusive of X^4)


def ser(e):
    return sp.series(e, X, 0, N).removeO()


lam = ser(sp.sqrt(1 - X**2))
tau = L + ser(sp.log(1 + sp.sqrt(1 - X**2)))
a2 = ser(X**2/(1 + sp.sqrt(1 - X**2))**2)
li2a2 = ser(a2 + a2**2/4)
lnlam = ser(sp.log(sp.sqrt(1 - X**2)))
inv_lam = ser(1/sp.sqrt(1 - X**2))
T1 = sp.expand(ser(sp.expand((sp.pi**2/6 - li2a2 - tau**2 + tau*(sp.log(2) + 2*lnlam + L))*inv_lam)))
beta = ser(sp.asin(X))
lnbeta = -L + ser(sp.log(sp.asin(X)/X))
cl_b = beta - beta*lnbeta + beta**3/72 + beta**5/14400
cl_pb = beta*sp.log(2) - beta**3/24 - beta**5/960
T2 = sp.expand(ser(sp.expand((cl_b + cl_pb)/X)))
F = sp.expand(ser(sp.expand(tau*inv_lam)))
f = sp.expand(ser(sp.expand((F - 1)*ser(1/(1 - X**2)))))
J1 = ((3*X**2 - 2)*T1 - (3*X**2 - sp.Rational(1, 2))*T2 + (11 + X**2)/2 - sp.pi*X/4 - 3*L - 3*sp.log(2)
      + (5 - 3*X**2 - X**4)*f/2)
J1s = sp.expand(ser(sp.expand(J1)))
coef = [sp.simplify(J1s.coeff(X, k)) for k in range(N)]
print("(A) small-X expansion of J1 from Eq. 17, L = ln(1/X):")
for k in range(N - 1):
    print(f"  X^{k}: {coef[k]}")
print(f"  (X^{N - 1} coefficient, not used: {sp.simplify(coef[N - 1])})")
c2 = sp.expand(coef[2])
print("  X^2 coefficient as A ln(2/X) + B with  A =", sp.simplify(c2.coeff(L, 1)),
      " B =", sp.nsimplify(sp.simplify(c2.coeff(L, 0) - c2.coeff(L, 1)*sp.log(2))))
mp.mp.dps = 60
Jlead = lambda x: (mp.mpf(7)/2 - mp.pi**2/3 - mp.pi*x/4
                   + x**2*(mp.mpf(5)/6*mp.log(2/x) + mp.pi**2/3 - mp.mpf(131)/36))
for e in (6, 10):
    x = mp.mpf(10)**(-e)
    with mp.workdps(120):
        j = nc.J1(x)
    print(f"  X = 1e-{e}: [J1 - (expansion to X^2)]/(X^3 ln^2(1/X)) = "
          f"{mp.nstr((j - Jlead(x))/(x**3*mp.log(1/x)**2), 6)}")

print("\n(B) PSLQ at X = 3/5, 160 digits")
mp.mp.dps = 160
l2, l3, l5 = mp.log(2), mp.log(3), mp.log(5)
basis = {'1': mp.mpf(1), 'pi': mp.pi, 'pi^2': mp.pi**2, 'ln2': l2, 'ln3': l3, 'ln5': l5, 'ln3^2': l3**2,
         'ln2 ln3': l2*l3, 'ln3 ln5': l3*l5, 'Li2(1/9)': mp.polylog(2, mp.mpf(1)/9),
         'Ti2(1/3)': mp.im(mp.polylog(2, 1j/mp.mpf(3))), 'ln3 atan(1/3)': l3*mp.atan(mp.mpf(1)/3)}
with mp.workdps(200):
    j = nc.J1(mp.mpf(3)/5)
j = +j
for drop in (None, 'Li2(1/9)', 'Ti2(1/3)'):
    keys = [k for k in basis if k != drop]
    rel = mp.pslq([j] + [basis[k] for k in keys], maxcoeff=10**6, maxsteps=10**7)
    tag = 'full basis' if drop is None else f'without {drop}'
    if rel is None:
        print(f"  {tag}: no relation with coefficients < 1e6 ({len(keys) + 1} numbers)")
    else:
        print(f"  {tag}: " + ' '.join(f"{c:+d}*[{k}]" for c, k in zip(rel, ['J1'] + keys) if c != 0))
print(f"  reach heuristic d(log10(2H+1) + 2) for 12 numbers, H = 1e6: {float(12*(mp.log10(2e6 + 1) + 2)):.0f} digits")
print(f"\ntotal {time.time() - T0:.1f} s")


==> anc/v13_symmetric_forms.py <==
"""v13: the symmetric real forms of T1 and T2 (Eqs. 15-16 and App. A of the paper).

Checks, with 50 working digits:
  S1  S(t) = -2 int_0^t ln(2 sinh u) du equals pi^2/6 - t^2 - Li2(e^{-2t}), and Cl2(2t) = -2 int_0^t ln(2 sin u) du;
  S2  the derivative of X*T2 is F(X): numerical derivative of the defining integral against F, on both sides of X = 1;
  S3  2 arctan(X/(1+sqrt(1-X^2))) = arcsin X  (the step that cancels in the derivative of the X < 1 form);
  S4  T1 and T2 from the symmetric forms against direct quadrature of their definitions (eq. Tdef), 14 radii;
  S5  the single formula X*T2 = 2 Ti2(e^{-u}) + u arcsin(min(X,1)), u = arccosh(max(X,1/X)), against quadrature.
Run: OPENBLAS_NUM_THREADS=1 PYTHONIOENCODING=utf-8 <python> -u v13_symmetric_forms.py > v13_symmetric_forms.out
"""
import mpmath as mp

mp.mp.dps = 50


def Ti2(y):
    return mp.im(mp.polylog(2, 1j*y))


def Cl2(t):
    return mp.clsin(2, t)


def S_closed(t):
    return mp.pi**2/6 - t**2 - mp.polylog(2, mp.e**(-2*t))


def S_int(t):
    return -2*mp.quad(lambda u: mp.log(2*mp.sinh(u)), [0, t])


def F(X):
    if X < 1:
        return mp.acosh(1/X)/mp.sqrt(1 - X**2)
    if X == 1:
        return mp.mpf(1)
    return mp.acos(1/X)/mp.sqrt(X**2 - 1)


def T1_quad(X):
    return mp.quad(lambda t: mp.log(1 + X*mp.cosh(t))/(1 + X*mp.cosh(t)), [0, 1, 5, 20, mp.inf])


def T2_quad(X):
    return mp.quad(lambda t: mp.log(1 + X*mp.cosh(t))/(X*mp.cosh(t)), [0, 1, 5, 20, mp.inf])


def XT2_psi(X):
    # eq. (A7): X T2 = int_0^{pi/2} [ln(X + cos psi) - ln cos psi] dpsi
    return mp.quad(lambda p: mp.log(X + mp.cos(p)) - mp.log(mp.cos(p)), [0, mp.pi/4, mp.pi/2])


def T1_sym(X):
    if X < 1:
        lam = mp.sqrt(1 - X**2)
        th = mp.acosh(1/X)
        return (S_closed(th) + th*mp.log(2*lam**2/X))/lam
    if X == 1:
        return 2 - mp.log(2)
    s = mp.sqrt(X**2 - 1)
    th = mp.acos(1/X)
    return (Cl2(2*th) + th*mp.log(2*s**2/X))/s


def T2_sym(X):
    if X < 1:
        th = mp.acosh(1/X)
        return (2*Ti2(mp.e**(-th)) + th*mp.asin(X))/X
    chi = mp.acosh(X)
    return (2*Ti2(mp.e**(-chi)) + mp.pi*chi/2)/X


def T2_single(X):
    u = mp.acosh(max(X, 1/X))
    return (2*Ti2(mp.e**(-u)) + u*mp.asin(min(X, 1)))/X


def main():
    worst = {}

    def rec(key, val):
        worst[key] = max(worst.get(key, mp.mpf(0)), abs(val))

    print("S1  S(t): integral form against closed form; Cl2(2t) against its integral")
    for t in ['0.01', '0.3', '1', '2.5', '6']:
        t = mp.mpf(t)
        d1 = S_int(t) - S_closed(t)
        rec('S1', d1)
        if t < mp.pi/2:
            d2 = Cl2(2*t) + 2*mp.quad(lambda u: mp.log(2*mp.sin(u)), [0, t])
            rec('S1', d2)
            print(f"  t={mp.nstr(t, 4):>5}  S diff {mp.nstr(d1, 3):>10}   Cl2 diff {mp.nstr(d2, 3)}")
        else:
            print(f"  t={mp.nstr(t, 4):>5}  S diff {mp.nstr(d1, 3):>10}")

    print("S2  d(X T2)/dX against F(X)")
    for X in ['0.05', '0.4', '0.9', '1.2', '3', '20']:
        X = mp.mpf(X)
        d = mp.diff(XT2_psi, X) - F(X)
        rec('S2', d)
        print(f"  X={mp.nstr(X, 4):>5}  diff {mp.nstr(d, 3)}")

    print("S3  2 arctan(X/(1+sqrt(1-X^2))) - arcsin X")
    for X in ['0.001', '0.5', '0.99']:
        X = mp.mpf(X)
        d = 2*mp.atan(X/(1 + mp.sqrt(1 - X**2))) - mp.asin(X)
        rec('S3', d)
        print(f"  X={mp.nstr(X, 4):>5}  diff {mp.nstr(d, 3)}")

    print("S4/S5  symmetric forms against quadrature of the definitions (relative differences)")
    for X in ['0.001', '0.01', '0.1', '0.5', '0.9', '0.999', '1', '1.001', '1.1', '2', '5', '10', '100', '1000']:
        X = mp.mpf(X)
        q1, q2 = T1_quad(X), T2_quad(X)
        e1 = T1_sym(X)/q1 - 1
        e2 = T2_sym(X)/q2 - 1
        e3 = T2_single(X)/q2 - 1
        rec('S4', e1)
        rec('S4', e2)
        rec('S5', e3)
        print(f"  X={mp.nstr(X, 5):>6}  T1 {mp.nstr(e1, 3):>10}  T2 {mp.nstr(e2, 3):>10}  T2 single {mp.nstr(e3, 3)}")

    print("largest |difference| per section:", {k: mp.nstr(v, 3) for k, v in worst.items()})
    ok = all(v < mp.mpf(10)**-40 for v in worst.values())
    print("ALL PASS" if ok else "FAIL")


if __name__ == '__main__':
    main()


==> anc/v14_printed_forms.py <==
"""v14: the formulas as printed in the paper, in its notation (units r_s = rho_s = G = 1; radii r, R; rho(r), M(r),
Sigma(R), M_p(R); Cl2(z), Clh2(z), Ti2(z) defined by their integrals).

Everything here is coded from the printed equations, not imported from nfw_closed.py, which is used only for
comparison (it keeps the older symbols X = R/r_s, f = Sigma/2, h = M_p/(4 pi), m = M/(4 pi), S(t) = Clh2(2t)).

Sections
  A  Cl2, Clh2, Ti2: integral definitions against the relations to the dilogarithm; Ti2(1) = Cl2(pi/2) = Catalan
  B  T1(R), T2(R): the two branches of each against quadrature of the defining projection integrals
  C  Sigma(R), M_p(R): closed forms against their definitions as integrals of rho
  D  J1(R), J3(R): closed forms against quadrature of the defining integrals of rho*M
  E  sigma_los^2 from the Jeans equation and the line-of-sight integral (double quadrature); sigma_ap^2 from the
     aperture integral of Sigma*sigma_los^2 (single quadrature of the closed form)
  F  agreement with nfw_closed.py (older notation)
  G  values at R = 1
  H  small-R forms of the dispersions and of J1; I  large-R forms
  J  aperture-to-virial ratio eta(c);  K  Sigma, M_p expansions and series;  L  central pressure
"""
import time
import mpmath as mp
import nfw_closed as nc

mp.mp.dps = 40
pi = mp.pi
half = mp.mpf(1)/2
t0 = time.time()
worst = {}


def note(key, val):
    val = abs(val)
    worst[key] = max(worst.get(key, mp.mpf(0)), val)
    return val


# ----------------------------------------------------------------------------- the model (Sect. 2)
def rho(r):
    return 1/(r*(1 + r)**2)


def M(r):
    return 4*pi*(mp.log(1 + r) - r/(1 + r))


def F(R):
    R = mp.mpf(R)
    if R == 1:
        return mp.mpf(1)
    if R < 1:
        return mp.acosh(1/R)/mp.sqrt(1 - R**2)
    return mp.acos(1/R)/mp.sqrt(R**2 - 1)


def Sigma(R):
    R = mp.mpf(R)
    if R == 1:
        return mp.mpf(2)/3
    return 2*(1 - F(R))/(R**2 - 1)


def Mp(R):
    R = mp.mpf(R)
    return 4*pi*(mp.log(R/2) + F(R))


# ----------------------------------------------------------------------------- special functions (Sect. 3)
def Cl2_int(z):
    return -mp.quad(lambda t: mp.log(2*mp.sin(t/2)), [0, z])


def Clh2_int(z):
    return -mp.quad(lambda t: mp.log(2*mp.sinh(t/2)), [0, z])


def Ti2_int(z):
    return mp.quad(lambda t: mp.atan(t)/t, [0, z])


def Cl2(z):
    return mp.im(mp.polylog(2, mp.expj(z)))


def Clh2(z):
    return pi**2/6 - z**2/4 - mp.polylog(2, mp.exp(-z))


def Ti2(z):
    return mp.im(mp.polylog(2, mp.mpc(0, z)))


def theta(R):
    return mp.acosh(1/R) if R < 1 else mp.acos(1/R)


def T1(R):
    R = mp.mpf(R)
    if R == 1:
        return 2 - mp.log(2)
    th = theta(R)
    clausen = Clh2(2*th) if R < 1 else Cl2(2*th)
    return F(R)*mp.log(2*abs(1 - R**2)/R) + clausen/mp.sqrt(abs(1 - R**2))


def T2(R, branch=None):
    R = mp.mpf(R)
    low = (R <= 1) if branch is None else (branch == 'low')
    if low:
        th = mp.acosh(1/R)
        return (2*Ti2(mp.exp(-th)) + th*mp.asin(R))/R
    chi = mp.acosh(R)
    return (2*Ti2(mp.exp(-chi)) + pi*chi/2)/R


# ----------------------------------------------------------------------------- closed forms (Sect. 4)
def J1(R):
    R = mp.mpf(R)
    return ((3*R**2 - 2)*T1(R) - (3*R**2 - half)*T2(R) + (11 + R**2)/2 - pi*R/4 + 3*mp.log(R/2)
            + (5 - 3*R**2 - R**4)/4*Sigma(R))


def J3(R):
    R = mp.mpf(R)
    return (3*R**2*(1 - R**2)*T1(R) + mp.mpf(3)/2*R**2*(2*R**2 - 1)*T2(R) + (3 - 11*R**2 - R**4)/2 + pi*R**3/4
            + (1 - 3*R**2)*mp.log(R/2) + (R**6 + 3*R**4 - 6*R**2 + 2)/4*Sigma(R))


def slos2(R):
    return 8*pi*J1(R)/Sigma(R)


def sap2(R):
    return 16*pi**2/3*(half - J3(R))/Mp(R)


def radial_integral(g, R):
    """int_0^R g(y) dy for g with a logarithmic singularity at 0 only. Tanh-sinh on [0, 1/2], Gauss-Legendre beyond,
    so that no node falls extremely close to R = 1, where Sigma and T1 are quotients of small numbers."""
    R = mp.mpf(R)
    if R <= half:
        return mp.quad(g, [0, R/2, R])
    pts = [half] + [p for p in (mp.mpf('0.9'), mp.mpf('1.1'), mp.mpf(2)) if p < R] + [R]
    return mp.quad(g, [0, half/2, half]) + mp.quad(g, pts, method='gauss-legendre')


RADII = ['0.001', '0.01', '0.1', '0.5', '0.9', '0.999', '1', '1.001', '1.1', '2', '10', '100', '1000']

# ----------------------------------------------------------------------------- A
print('A  special functions: integral definition minus dilogarithm relation')
for z in ['0.1', '0.5', '1', '2', '3', '6']:
    z = mp.mpf(z)
    d1 = note('A', Cl2_int(z) - Cl2(z))
    d2 = note('A', Clh2_int(z) - Clh2(z))
    d3 = note('A', Ti2_int(z) - Ti2(z))
    print('   z = %-4s Cl2 %s   Clh2 %s   Ti2 %s' % (mp.nstr(z, 3), mp.nstr(d1, 3), mp.nstr(d2, 3), mp.nstr(d3, 3)))
print('   Ti2(1) - Catalan =', mp.nstr(note('A', Ti2(1) - mp.catalan), 3),
      '  Cl2(pi/2) - Catalan =', mp.nstr(note('A', Cl2(pi/2) - mp.catalan), 3))
print('   Clh2 against Binger & Brodsky (2006, App. C) form (1/2) Re[Li2(e^z) - Li2(e^-z)] at z = 0.7, 2.3:',
      ', '.join(mp.nstr(note('A', Clh2(z) - mp.re(mp.polylog(2, mp.exp(z)) - mp.polylog(2, mp.exp(-z)))/2), 3)
                for z in (mp.mpf('0.7'), mp.mpf('2.3'))))

# ----------------------------------------------------------------------------- B
print('B  T1, T2: printed branches minus quadrature of the projection integrals (r = R cosh t)')


def T1_def(R):
    return mp.quad(lambda t: mp.log(1 + R*mp.cosh(t))/(1 + R*mp.cosh(t)), [0, 1, 5, 20, mp.inf])


def T2_def(R):
    return mp.quad(lambda t: mp.log(1 + R*mp.cosh(t))/(R*mp.cosh(t)), [0, 1, 5, 20, mp.inf])


for s in RADII:
    R = mp.mpf(s)
    d1 = note('B', (T1(R) - T1_def(R))/T1_def(R))
    d2 = note('B', (T2(R) - T2_def(R))/T2_def(R))
    print('   R = %-6s T1 %s   T2 %s' % (s, mp.nstr(d1, 3), mp.nstr(d2, 3)))
print('   T2 at R = 1 from both branches:', mp.nstr(T2(1, 'low') - 2*mp.catalan, 3), mp.nstr(T2(1, 'high') - 2*mp.catalan, 3))
for s in ['0.3', '3']:
    R = mp.mpf(s)
    d = mp.diff(lambda y: y*T2(y), R) - F(R)
    print('   d[R T2]/dR - F at R = %s: %s' % (s, mp.nstr(note('B', d), 3)))
    if R < 1:
        a = mp.exp(-mp.acosh(1/R))
        alt = mp.polylog(2, 1 - a**2) + mp.log(a)*mp.log(1 + a**2)
        print('   sqrt(1-R^2) T1 - [Li2(1-a^2) + ln a ln(1+a^2)] at R = %s: %s'
              % (s, mp.nstr(note('B', mp.sqrt(1 - R**2)*T1(R) - alt), 3)))
        print('   e^(-theta) - R/(1+sqrt(1-R^2)) =', mp.nstr(note('B', a - R/(1 + mp.sqrt(1 - R**2))), 3))
    else:
        print('   e^(-chi) - 1/(R+sqrt(R^2-1)) =',
              mp.nstr(note('B', mp.exp(-mp.acosh(R)) - 1/(R + mp.sqrt(R**2 - 1))), 3))

# ----------------------------------------------------------------------------- C
print('C  Sigma, M_p: closed forms minus definitions')


def Sigma_def(R):
    return 2*mp.quad(lambda t: rho(R*mp.cosh(t))*R*mp.cosh(t), [0, 1, 5, 20, mp.inf])


for s in RADII:
    R = mp.mpf(s)
    d1 = note('C', (Sigma(R) - Sigma_def(R))/Sigma_def(R))
    print('   R = %-6s Sigma %s' % (s, mp.nstr(d1, 3)))
for s in ['0.1', '1', '10']:
    R = mp.mpf(s)
    Mp_def = 2*pi*radial_integral(lambda y: Sigma(y)*y, R)
    print('   R = %-6s M_p  %s' % (s, mp.nstr(note('C', (Mp(R) - Mp_def)/Mp_def), 3)))
print('   Sigma(1) - 2/3 (limit from R = 1 +- 1e-12):',
      mp.nstr(2*(1 - F(1 - mp.mpf('1e-12')))/((1 - mp.mpf('1e-12'))**2 - 1) - mp.mpf(2)/3, 3),
      '  M_p(1) - 4 pi (1 - ln 2) =', mp.nstr(note('C', Mp(1) - 4*pi*(1 - mp.log(2))), 3))

# ----------------------------------------------------------------------------- D
print('D  J1, J3: closed forms minus quadrature of (1/4pi) int rho M (r^2-R^2)^(k/2) / r^2 dr')


def Jk_def(R, k):
    def g(t):
        r = R*mp.cosh(t)
        return rho(r)*M(r)/r**2*(R*mp.sinh(t))**(k + 1)
    return mp.quad(g, [0, 1, 5, 20, 60, mp.inf])/(4*pi)


for s in RADII:
    R = mp.mpf(s)
    j1, j3 = Jk_def(R, 1), Jk_def(R, 3)
    d1 = note('D', (J1(R) - j1)/j1)
    d3 = note('D', (J3(R) - j3)/j3)
    print('   R = %-6s J1 %s   J3 %s' % (s, mp.nstr(d1, 3), mp.nstr(d3, 3)))
print('   J3(0) = (1/4pi) int_0^inf rho M r dr - 1/2 =',
      mp.nstr(note('D', mp.quad(lambda r: rho(r)*M(r)*r, [0, 1, 10, mp.inf])/(4*pi) - half), 3))
for s in ['0.4', '2.5']:
    R = mp.mpf(s)
    print('   J3\'(R) + 3 R J1(R) at R = %s: %s' % (s, mp.nstr(note('D', mp.diff(J3, R) + 3*R*J1(R)), 3)))

# ----------------------------------------------------------------------------- E
print('E  dispersions from their definitions (20 digits)')
mp.mp.dps = 20


def sr2(r):
    return mp.quad(lambda y: rho(y)*M(y)/y**2, [r, 2*r, 10*r + 10, mp.inf])/rho(r)


def slos2_def(R):
    def g(t):
        r = R*mp.cosh(t)
        return rho(r)*sr2(r)*r
    return 2/Sigma(R)*mp.quad(g, [0, 1, 5, 20, mp.inf])


for s in ['0.1', '1', '5']:
    R = mp.mpf(s)
    v = slos2_def(R)
    print('   R = %-4s sigma_los^2: closed %s, Jeans + projection %s, rel. diff %s'
          % (s, mp.nstr(slos2(R), 15), mp.nstr(v, 15), mp.nstr(note('E', (slos2(R) - v)/v), 3)))
mp.mp.dps = 40
for s in ['0.1', '1', '5']:
    R = mp.mpf(s)
    v = 2*pi/Mp(R)*radial_integral(lambda y: Sigma(y)*slos2(y)*y, R)
    print('   R = %-4s sigma_ap^2: closed %s, aperture integral %s, rel. diff %s'
          % (s, mp.nstr(sap2(R), 15), mp.nstr(v, 15), mp.nstr(note('E2', (sap2(R) - v)/v), 3)))

# ----------------------------------------------------------------------------- F
print('F  agreement with nfw_closed.py (X = R, f = Sigma/2, h = M_p/4pi)')
for s in RADII:
    R = mp.mpf(s)
    d = [note('F', (J1(R) - nc.J1(R))/nc.J1(R)), note('F', (J3(R) - nc.J3(R))/nc.J3(R)),
         note('F', slos2(R)/(4*pi)/nc.sigma_los2(R) - 1), note('F', sap2(R)/(4*pi)/nc.sigma_ap2(R) - 1),
         note('F', Sigma(R)/2/nc.f(R) - 1), note('F', Mp(R)/(4*pi)/nc.h(R) - 1)]
    print('   R = %-6s' % s, '  '.join(mp.nstr(x, 3) for x in d))

# ----------------------------------------------------------------------------- G
print('G  values at R = 1')
C = mp.catalan
print('   sigma_los^2(1)/4pi =', mp.nstr(slos2(1)/(4*pi), 15), '  minus 49/2 - 3pi/4 - 15C - 12 ln2:',
      mp.nstr(note('G', slos2(1)/(4*pi) - (mp.mpf(49)/2 - 3*pi/4 - 15*C - 12*mp.log(2))), 3))
print('   sigma_ap^2(1)/4pi  =', mp.nstr(sap2(1)/(4*pi), 15), '  minus (5 - pi/4 - 3C - 2 ln2)/(3(1 - ln2)):',
      mp.nstr(note('G', sap2(1)/(4*pi) - (5 - pi/4 - 3*C - 2*mp.log(2))/(3*(1 - mp.log(2)))), 3))
print('   J1(1) =', mp.nstr(J1(1), 15), ' minus 49/6 - pi/4 - 5C - 4 ln2:',
      mp.nstr(note('G', J1(1) - (mp.mpf(49)/6 - pi/4 - 5*C - 4*mp.log(2))), 3),
      '  J3(1) =', mp.nstr(J3(1), 15), ' minus -9/2 + pi/4 + 3C + 2 ln2:',
      mp.nstr(note('G', J3(1) - (-mp.mpf(9)/2 + pi/4 + 3*C + 2*mp.log(2))), 3))
print('   sigma_los(1)/sqrt(4pi) =', mp.nstr(mp.sqrt(slos2(1)/(4*pi)), 6),
      '  sigma_ap(1)/sqrt(4pi) =', mp.nstr(mp.sqrt(sap2(1)/(4*pi)), 6))
print('   sigma_los^2(1) =', mp.nstr(slos2(1), 12), '  sigma_ap^2(1) =', mp.nstr(sap2(1), 12), ' (units G rho_s r_s^2)')

# ----------------------------------------------------------------------------- H
print('H  small R: sigma_los^2 ~ 4pi (K - pi R/4)/(ln(2/R) - 1), sigma_ap^2 ~ 4pi (K - pi R/6)/(ln(2/R) - 1/2),')
print('   K = 7/2 - pi^2/3; columns: relative error, error/(R^2 ln(1/R)), error of the leading term 4pi K/ln(1/R)')
K = mp.mpf(7)/2 - pi**2/3
for s in ['0.3', '0.1', '0.03', '0.01', '0.001', '0.0001', '0.00001']:
    R = mp.mpf(s)
    a_los = 4*pi*(K - pi*R/4)/(mp.log(2/R) - 1)
    a_ap = 4*pi*(K - pi*R/6)/(mp.log(2/R) - half)
    lead = 4*pi*K/mp.log(1/R)
    e1, e2 = a_los/slos2(R) - 1, a_ap/sap2(R) - 1
    sc = R**2*mp.log(1/R)
    print('   R = %-8s los %10s %8s %9s   ap %10s %8s %9s'
          % (s, mp.nstr(e1, 3), mp.nstr(e1/sc, 3), mp.nstr(lead/slos2(R) - 1, 3),
             mp.nstr(e2, 3), mp.nstr(e2/sc, 3), mp.nstr(lead/sap2(R) - 1, 3)))
print('   J1 = K - pi R/4 + R^2 [(5/6) ln(2/R) + pi^2/3 - 131/36] + O(R^4 ln^2): remainder/(R^4 ln^2(1/R))')
for s in ['0.1', '0.01', '0.001']:
    R = mp.mpf(s)
    rem = J1(R) - (K - pi*R/4 + R**2*(mp.mpf(5)/6*mp.log(2/R) + pi**2/3 - mp.mpf(131)/36))
    print('   R = %-6s remainder %s, ratio %s' % (s, mp.nstr(rem, 3), mp.nstr(rem/(R**4*mp.log(1/R)**2), 3)))
print('   [J1 - K + pi R/4]/(R^2 ln(1/R)) at R = 1e-2, 1e-3, 1e-4, 1e-6 (limit 5/6):',
      ', '.join(mp.nstr((J1(mp.mpf(10)**-n) - K + pi*mp.mpf(10)**-n/4)/(mp.mpf(10)**(-2*n)*n*mp.log(10)), 3)
                for n in (2, 3, 4, 6)))
print('   Sigma sigma_los^2 -> 8 pi K: at R = 1e-8,', mp.nstr(8*pi*J1(mp.mpf('1e-8'))/(8*pi*K) - 1, 3))

# ----------------------------------------------------------------------------- I
print('I  large R: sigma_los^2 ~ (pi^2/4R)[ln(2R) - 5/4], sigma_ap^2 ~ 2pi/(3 ln(R/2));')
print('   columns: relative error, error*R/ln R')
mp.mp.dps = 60
for s in ['10', '30', '100', '1000', '10000']:
    R = mp.mpf(s)
    a_los = pi**2/(4*R)*(mp.log(2*R) - mp.mpf(5)/4)
    a_ap = 2*pi/(3*mp.log(R/2))
    e1, e2 = a_los/slos2(R) - 1, a_ap/sap2(R) - 1
    sc = mp.log(R)/R
    j1a = pi/(16*R**3)*(mp.log(2*R) - mp.mpf(5)/4)
    j3a = 3*pi/(16*R)*(mp.log(2*R) - mp.mpf(1)/4)
    print('   R = %-6s los %10s %8s   ap %10s %8s   J1 %9s  J3 %9s'
          % (s, mp.nstr(e1, 3), mp.nstr(e1/sc, 3), mp.nstr(e2, 3), mp.nstr(e2/sc, 3),
             mp.nstr((j1a - J1(R))*R**4/mp.log(R), 3), mp.nstr((j3a - J3(R))*R**2/mp.log(R), 3)))
mp.mp.dps = 40

# ----------------------------------------------------------------------------- J
print('J  eta^2(c) = (16 pi^2/3) c [1/2 - J3(c)] / [M_p(c) M(c)] = c sigma_ap^2(c)/M(c)')
for s, ref in [('1', '0.6724918563'), ('3', '0.6156384552'), ('5', '0.6224015649'), ('10', '0.6608793140')]:
    c = mp.mpf(s)
    eta = mp.sqrt(16*pi**2/3*c*(half - J3(c))/(Mp(c)*M(c)))
    old = mp.sqrt(c*(half - nc.J3(c))/(3*nc.h(c)*nc.m_mass(c)))
    print('   c = %-3s eta = %s  (Table 2: %s)  minus older form: %s  minus sqrt(c sap2/M): %s'
          % (s, mp.nstr(eta, 10), ref, mp.nstr(note('J', eta - old), 3),
             mp.nstr(note('J', eta - mp.sqrt(c*sap2(c)/M(c))), 3)))
c = mp.mpf('3.5')
print('   M\'(c) - 4 pi c^2 rho(c) at c = 3.5:', mp.nstr(note('J', mp.diff(M, c) - 4*pi*c**2*rho(c)), 3),
      '  M_p\'(c) - 2 pi c Sigma(c):', mp.nstr(note('J', mp.diff(Mp, c) - 2*pi*c*Sigma(c)), 3))
cs = mp.findroot(lambda c: mp.diff(lambda y: y*sap2(y)/M(y), c), mp.mpf('3.2'))
print('   minimum of eta: c* =', mp.nstr(cs, 15), '  eta(c*) =', mp.nstr(mp.sqrt(cs*sap2(cs)/M(cs)), 14))
Rpk = mp.findroot(lambda R: mp.diff(slos2, R), mp.mpf('0.5'))
print('   maximum of sigma_los: R =', mp.nstr(Rpk, 12), '  sigma_los^2/4pi =', mp.nstr(slos2(Rpk)/(4*pi), 12))

# ----------------------------------------------------------------------------- K
print('K  Sigma and M_p: small-R forms and the series near R = 1')
for s in ['0.1', '0.01', '0.001']:
    R = mp.mpf(s)
    e1 = Sigma(R) - 2*(mp.log(2/R) - 1)
    e2 = Mp(R) - 2*pi*R**2*(mp.log(2/R) - half)
    print('   R = %-6s [Sigma - 2(ln(2/R) - 1)]/(R^2 ln(1/R)) = %s   [M_p - 2 pi R^2 (ln(2/R) - 1/2)]/(R^4 ln(1/R)) = %s'
          % (s, mp.nstr(e1/(R**2*mp.log(1/R)), 4), mp.nstr(e2/(R**4*mp.log(1/R)), 4)))
for s in ['0.9', '1.1']:
    R = mp.mpf(s)
    lam2 = 1 - R**2
    ser = 2*mp.nsum(lambda n: lam2**n/(2*n + 3), [0, mp.inf])
    print('   R = %s: Sigma - 2 sum lam^(2n)/(2n+3) = %s' % (s, mp.nstr(note('K', Sigma(R) - ser), 3)))
print('   large R: [Sigma R^2/2 - 1] R at R = 1e3, 1e4:',
      ', '.join(mp.nstr((Sigma(mp.mpf(10)**n)*mp.mpf(10)**(2*n)/2 - 1)*mp.mpf(10)**n, 5) for n in (3, 4)))

# ----------------------------------------------------------------------------- L
print('L  central pressure: rho sigma_r^2 - 2 pi ln(1/r) tends to a constant')
mp.mp.dps = 20
for s in ['1e-3', '1e-5', '1e-7']:
    r = mp.mpf(s)
    p = mp.quad(lambda y: rho(y)*M(y)/y**2, [r, 10*r, 1, 100, mp.inf])
    print('   r = %s: rho sigma_r^2 = %s, minus 2 pi ln(1/r) = %s' % (s, mp.nstr(p, 10), mp.nstr(p - 2*pi*mp.log(1/r), 8)))
mp.mp.dps = 40

print()
print('worst differences by section:', {k: mp.nstr(v, 3) for k, v in sorted(worst.items())})
# tolerances: 40 working digits; E uses 20; C, D, E2, F lose digits to the cancellations near R = 1 and at large R
TOL = {'E': mp.mpf('1e-15'), 'C': mp.mpf('1e-25'), 'D': mp.mpf('1e-25'), 'E2': mp.mpf('1e-25'), 'F': mp.mpf('1e-25')}
ok = all(v < TOL.get(k, mp.mpf('1e-30')) for k, v in worst.items())
print('ALL CHECKS PASSED' if ok else 'SOME CHECK FAILED')
print('elapsed %.1f s' % (time.time() - t0))

